A spectral approach to transit timing variations

The high planetary multiplicity revealed by Kepler implies that Transit Time Variations (TTVs) are intrinsically common. The usual procedure for detecting these TTVs is biased to long-period, deep transit planets whereas most transiting planets have short periods and shallow transits. Here we introduce the Spectral Approach to TTVs technique that allows expanding the TTVs catalog towards lower TTV amplitude, shorter orbital period, and shallower transit depth. In the Spectral Approach we assume that a sinusoidal TTV exists in the data and then calculate the improvement to $\chi^2$ this model allows over that of linear ephemeris model. This enables detection of TTVs even in cases where the transits are too shallow so individual transits cannot be timed. The Spectral Approach is more sensitive due to the reduced number of free parameters in its model. Using the Spectral Approach, we: (a) detect 131 new periodic TTVs in Kepler data (an increase of ~2/3 over a previous TTV catalog); (b) Constrain the TTV periods of 34 long-period TTVs and reduce amplitude errors of known TTVs; (c) Identify cases of multi-periodic TTVs, for which absolute planetary mass determination may be possible. We further extend our analysis by using perturbation theory assuming small TTV amplitude at the detection stage, which greatly speeds up our detection (to a level of few seconds per star). Our extended TTVs sample shows no deficit of short period or low amplitude transits, in contrast to previous surveys in which the detection schemes were significantly biased against such systems.

==> anc/Machine_redable_table.txt <==
Semi-column delimated list
--------------------------------------------------------
Format     Meaning                                  Units
f          KOI number
f          New detections flag: 0, 1 or 2
f          TTV frequency                            [*10^-4 d^-1]
f          TTV frequency positive (+) uncertainty   [*10^-4 d^-1]
f          TTV frequency negative (-) uncertainty   [*10^-4 d^-1]
f          TTV period          [d]
f          Delta chi^2
f          Cumulative Chi^2 area test
f          Cumulative Chi^2 single-point test
f          Cumulative Chi^2 RMS test
f          Cumulative Chi^2 correlation test
f          TTV amplitude               [min]
f          TTV amplitude positive (+) uncertainty   [min]
f          TTV amplitude negative (-) uncertainty   [min]
f          TTV reference time          [KBJD]
f          TTV reference time positive (+) uncertainty   [d]
f          TTV reference time negative (-) uncertainty   [d]
f          Confidence
f          STD / median error ratio
Sub-list of other significant frequencies:
     If no other significant frequencies were found
           char       literal string of "--"
     If up to five other significant frequencies were identified
           f, f ....  list of frequencies (comma separated). If more than one than the list of encapsulated in square brackets "[" "]"
           char       literal "+/-"
           f          other TTV frequencies (rough) uncertainty
     If more than five other significant frequencies were identified
           (>5)       literal string
f          Stroboscopic frequency                   [*10^-4 d^-1]
f, f, ...  Comma-separated sub-list of previous references
char       Comment
  12.01      ; 0                  ;       7.29   ;      +0.21                ;      -0.26                    ;  1371;   1932                      ;      0.338         ;   -121.947         ;    249.643         ;      0.885         ;      1.162  ;     +0.050               ;     -0.042                   ;     1068.5      ;       +5.9                   ;       -6.3                       ; 1                ;  4.02        ; [16.1, 24.5, 200.7] +/-3.1          ;        459  ; 1        ; Kepler-448 b; 
  13.01      ; 0                  ;    1746.12   ;      +0.25                ;      -0.18                    ;     6;  12659                      ;      0.312         ;    -15.347         ;     46.904         ;      0.961         ;     0.1070  ;    +0.0075               ;    -0.0057                   ;    134.143      ;     +0.129                   ;     -0.094                       ; 1                ;  2.27        ; [1718.7, 1771.5] +/-2.7          ;        174  ; 1        ; Kepler-13 b; 
  41.01      ; 0                  ;     115.93   ;      +0.60                ;      -0.34                    ;    86;     48                      ;      0.215         ;     -7.584         ;      5.721         ;      0.940         ;       5.28  ;      +0.48               ;      -0.69                   ;      190.6      ;       +1.5                   ;       -1.7                       ;  0.994           ;  1.62        ;  --           ;        152  ;         ; Kepler-100 c; 
  42.01      ; 0                  ;      9.913   ;     +0.072                ;     -0.067                    ;  1009;   3246                      ;      0.165         ;    -83.669         ;    272.222         ;      0.987         ;      14.95  ;      +0.25               ;      -0.30                   ;      523.9      ;       +3.6                   ;       -3.6                       ; 1                ;  2.46        ; [19.4, 33.9, 143.2] +/-3.1          ;        428  ; 1        ; Kepler-410 A b; 
  46.01      ; 1                  ;     699.69   ;      +0.75                ;      -0.71                    ;    14;     45                      ;      0.258         ;     -2.094         ;      3.791         ;      0.973         ;       1.35  ;      +0.19               ;      -0.20                   ;     134.70      ;      +0.75                   ;      -0.72                       ; 1                ;  1.15        ;  --           ;        196  ;         ; Kepler-101 b; 
  49.01      ; 0                  ;     244.98   ;      +0.66                ;      -0.71                    ;    41;     42                      ;      0.217         ;     -2.765         ;      3.514         ;      0.950         ;       2.37  ;      +0.35               ;      -0.38                   ;      170.8      ;       +2.3                   ;       -2.0                       ;  0.997           ;  1.33        ;  --           ;        104  ;         ; ; 
  63.01      ; 1                  ;     265.79   ;      +0.31                ;      -0.29                    ;    38;    116                      ;      0.244         ;    -16.469         ;     14.878         ;      0.959         ;      0.441  ;     +0.032               ;     -0.033                   ;     160.24      ;      +0.96                   ;      -0.91                       ; 1                ;  2.27        ; 306.0 +/-3.1          ;        738  ;         ; Kepler-63 b, Active star; 
  64.01      ; 1                  ;        3.2   ;       +1.2                ;       -1.3                    ;  3087;    240                      ;      0.151         ;     -4.605         ;     14.783         ;      0.985         ;        4.4  ;       +7.1               ;       -1.7                   ;        120      ;       +172                   ;       -168                       ; 1                ;  1.26        ;  --           ;        247  ;         ; ; 
  70.01      ; 0                  ;     335.07   ;      +0.58                ;      -0.53                    ;    30;     46                      ;      0.539         ;     -3.314         ;      6.149         ;      0.749         ;       1.44  ;      +0.20               ;      -0.24                   ;      157.3      ;       +1.8                   ;       -1.8                       ;  0.995           ;  1.28        ;  --           ;        174  ;         ; Kepler-20 c; 
  70.02      ; 0                  ;     725.66   ;      +0.59                ;      -0.91                    ;    14;     14                      ;      0.456         ;     -2.296         ;      3.983         ;      0.880         ;       2.23  ;      +0.39               ;      -0.39                   ;      141.9      ;       +0.8                   ;       -1.2                       ;  0.993           ;  1.22        ;  --           ;        239  ;         ; Kepler-20 b; 
  72.01      ; 0                  ;     667.46   ;      +0.52                ;      -0.58                    ;    15;     23                      ;      0.241         ;     -1.439         ;      5.141         ;      0.916         ;       1.10  ;      +0.20               ;      -0.16                   ;     145.12      ;      +0.88                   ;      -0.77                       ;  0.994           ;  1.32        ;  --           ;        117  ;         ; Kepler-10 b; 
  75.01      ; 2                  ;       3.62   ;      +0.40                ;      -0.29                    ;  2759;   2308                      ;      0.106         ;   -192.179         ;    124.444         ;      0.975         ;       37.2  ;       +5.4               ;       -5.7                   ;        116      ;        +91                   ;        -56                       ; 1                ;  3.16        ; [36.9, 47.1] +/-2.5          ;        65.  ; 1        ; ; 
  82.01      ; 1                  ;     214.94   ;      +0.46                ;      -0.72                    ;    47;     47                      ;      0.426         ;     -4.175         ;      4.717         ;      0.948         ;       1.61  ;      +0.19               ;      -0.24                   ;      174.9      ;       +1.4                   ;       -1.6                       ; 1                ;  1.49        ;  --           ;        94.  ;         ; Kepler-102 e; 
  84.01      ; 0                  ;      31.80   ;      +0.18                ;      -0.18                    ;   314;    317                      ;      0.187         ;    -10.790         ;     13.228         ;      0.990         ;       5.40  ;      +0.26               ;      -0.27                   ;      291.3      ;       +4.2                   ;       -4.2                       ; 1                ;  1.20        ;  --           ;        532  ; 1        ; Kepler-19 b; 
  89.02      ; 0                  ;       5.39   ;      +0.67                ;      -0.74                    ;  1854;    182                      ;      0.483         ;    -22.188         ;     13.741         ;      0.954         ;         86  ;        +40               ;        -20                   ;         10      ;       +104                   ;       -146                       ; 1                ;  1.36        ; 24.1 +/-2.8          ;        43.  ; 1        ; ; 
  94.01      ; 1                  ;      80.06   ;      +0.49                ;      -0.52                    ;   125;     72                      ;      0.252         ;     -9.305         ;      8.650         ;      0.937         ;      0.817  ;     +0.073               ;     -0.086                   ;      198.8      ;       +5.8                   ;       -5.9                       ; 1                ;  1.54        ; [65.0, 117.4, 161.4] +/-2.8          ;        180  ;         ; Kepler-89 d, A mutual event system; 
  94.02      ; 1                  ;      64.13   ;      +0.28                ;      -0.27                    ;   156;    228                      ;      0.145         ;    -12.213         ;      7.622         ;      0.957         ;       5.86  ;      +0.51               ;      -0.52                   ;      149.8      ;       +3.3                   ;       -3.4                       ; 1                ;  1.67        ; (>5)          ;        100  ;         ; Kepler-89 c, A mutual event system; 
  94.03      ; 0                  ;      14.64   ;      +0.27                ;      -0.31                    ;   683;    299                      ;      0.061         ;    -27.076         ;      9.659         ;      0.995         ;       7.35  ;      +0.61               ;      -0.51                   ;        723      ;        +12                   ;        -17                       ; 1                ;  1.80        ; 42.4 +/-3.5          ;        50.  ; 1        ; Kepler-89 e; 
 100.01      ; 1                  ;     339.31   ;      +0.31                ;      -0.35                    ;    29;    108                      ;      0.396         ;     -6.342         ;     17.335         ;      0.656         ;       2.39  ;      +0.24               ;      -0.22                   ;     153.99      ;      +0.79                   ;      -0.78                       ; 1                ;  1.61        ;  --           ;        744  ;         ; ; 
 103.01      ; 0                  ;     38.111   ;     +0.076                ;     -0.079                    ;   262;   2419                      ;      0.194         ;    -37.914         ;    140.433         ;      0.999         ;      25.56  ;      +0.61               ;      -0.46                   ;      329.6      ;       +1.5                   ;       -1.4                       ; 1                ;  1.54        ; [28.3, 48.4, 72.6] +/-2.8          ;        487  ; 1        ; ; 
 105.01      ; 0                  ;     281.23   ;      +0.61                ;      -0.65                    ;    36;     20                      ;      0.376         ;     -2.752         ;      4.218         ;      0.735         ;       1.20  ;      +0.24               ;      -0.25                   ;      150.7      ;       +1.8                   ;       -1.8                       ;  0.990           ;  1.08        ;  --           ;        578  ;         ; ; 
 108.02      ; 0                  ;      10.60   ;      +0.33                ;      -0.34                    ;   943;    115                      ;      0.398         ;    -16.683         ;     18.669         ;      0.863         ;       20.3  ;       +1.8               ;       -1.9                   ;      767.2      ;      +10.2                   ;       -9.3                       ; 1                ;  1.42        ; 22.2 +/-2.4          ;        39.  ; 1, 6        ; Kepler-103 c; 
 115.01      ; 0                  ;     190.61   ;      +0.65                ;      -0.59                    ;    52;     40                      ;      0.205         ;     -2.883         ;      3.544         ;      0.938         ;       2.03  ;      +0.36               ;      -0.32                   ;      144.8      ;       +2.3                   ;       -2.3                       ;  0.998           ;  2.11        ;  --           ;        160  ; 5        ; Kepler-105 b, Bad background filtering of event near 1426.6; 
 119.01      ; 1                  ;      48.71   ;      +0.77                ;      -0.74                    ;   205;     35                      ;      0.278         ;     -6.691         ;      3.585         ;      0.965         ;       2.52  ;      +0.48               ;      -0.43                   ;      193.6      ;       +9.9                   ;       -9.5                       ; 1                ;  1.32        ;  --           ;        203  ;         ; Kepler-108 b; 
 137.01      ; 0                  ;      37.56   ;      +0.12                ;      -0.12                    ;   266;    846                      ;      0.028         ;    -15.654         ;     13.830         ;      0.998         ;       5.47  ;      +0.17               ;      -0.17                   ;      283.4      ;       +2.3                   ;       -2.4                       ; 1                ;  1.19        ; [27.5, 47.5] +/-2.8          ;        126  ; 1, 3        ; Kepler-18 c; 
 137.02      ; 0                  ;      37.39   ;      +0.15                ;      -0.18                    ;   267;    481                      ;      0.072         ;    -15.852         ;     14.328         ;      0.996         ;       4.14  ;      +0.15               ;      -0.19                   ;      415.2      ;       +2.3                   ;       -2.8                       ; 1                ;  1.32        ;  --           ;        118  ; 1, 3        ; Kepler-18 d; 
 139.01      ; 0                  ;      10.42   ;      +0.15                ;      -0.21                    ;   959;    598                      ;      0.179         ;    -76.154         ;     36.422         ;      0.958         ;       35.5  ;       +1.2               ;       -1.2                   ;        388      ;         +7                   ;        -11                       ; 1                ;  2.49        ; 21.5 +/-2.6          ;        22.  ; 1        ; Kepler-111 c; 
 148.01      ; 0                  ;      25.05   ;      +0.51                ;      -0.48                    ;   399;     39                      ;      0.253         ;     -2.491         ;      3.204         ;      0.953         ;       3.40  ;      +0.50               ;      -0.43                   ;        189      ;        +20                   ;        -17                       ;  0.997           ;  1.12        ;  --           ;        173  ; 2, 3        ; Kepler-48 b; 
 148.02      ; 0                  ;      26.13   ;      +0.59                ;      -0.64                    ;   383;     48                      ;      0.141         ;     -2.600         ;      3.677         ;      0.962         ;       2.78  ;      +0.33               ;      -0.34                   ;        449      ;        +13                   ;        -11                       ; 1                ;  1.13        ;  --           ;        447  ; 2, 3        ; Kepler-48 c; 
 152.01      ; 0                  ;      15.72   ;      +0.37                ;      -0.40                    ;   636;    198                      ;      0.721         ;    -16.331         ;     33.288         ;      0.855         ;       8.52  ;      +0.59               ;      -0.62                   ;        455      ;        +17                   ;        -19                       ; 1                ;  1.59        ; 56.8 +/-4.6          ;        52.  ; 1, 3        ; Kepler-79 d; 
 152.02      ; 0                  ;      11.27   ;      +0.46                ;      -0.43                    ;   887;     71                      ;      1.100         ;     -4.909         ;      8.196         ;      0.898         ;       15.8  ;       +2.0               ;       -2.6                   ;        212      ;        +27                   ;        -27                       ; 1                ;  1.10        ;  --           ;        13.  ; 1, 2, 3        ; Kepler-79 c; 
 152.03      ; 0                  ;      12.36   ;      +0.55                ;      -0.54                    ;   809;     56                      ;      0.074         ;     -4.737         ;      2.468         ;      0.987         ;       10.6  ;       +1.0               ;       -1.1                   ;        700      ;        +17                   ;        -18                       ; 1                ;  1.24        ;  --           ;        679  ; 1, 2        ; Kepler-79 b; 
 152.04      ; 0                  ;      13.81   ;      +0.46                ;      -0.43                    ;   724;     54                      ;      0.325         ;     -5.187         ;      4.336         ;      0.970         ;       26.4  ;       +3.8               ;       -3.3                   ;        701      ;        +12                   ;        -15                       ; 1                ;  1.17        ;  --           ;        30.  ; 1        ; Kepler-79 e; 
 156.03      ; 0                  ;      60.35   ;      +0.36                ;      -0.40                    ;   166;     68                      ;      0.347         ;     -3.767         ;      5.909         ;      0.943         ;       3.06  ;      +0.27               ;      -0.29                   ;      296.3      ;       +4.9                   ;       -4.8                       ; 1                ;  1.18        ;  --           ;        263  ; 2, 3        ; Kepler-114 d; 
 157.01      ; 0                  ;      44.41   ;      +0.45                ;      -0.49                    ;   225;     61                      ;      0.146         ;     -3.228         ;      4.312         ;      0.984         ;       6.99  ;      +0.85               ;      -0.85                   ;      210.2      ;       +7.1                   ;       -8.1                       ; 1                ;  2.20        ;  --           ;        325  ; 1, 3        ; Kepler-11 c; 
 157.02      ; 1                  ;      56.22   ;      +0.61                ;      -0.53                    ;   178;     32                      ;      0.253         ;     -3.627         ;      4.425         ;      0.936         ;        6.0  ;       +1.0               ;       -1.0                   ;      174.2      ;       +8.2                   ;       -7.4                       ; 1                ;  1.17        ;  --           ;        124  ;         ; Kepler-11 d; 
 157.03      ; 0                  ;     130.13   ;      +0.38                ;      -0.51                    ;    77;     39                      ;      0.555         ;     -4.957         ;      5.522         ;      0.808         ;       4.75  ;      +0.71               ;      -0.67                   ;      186.9      ;       +3.1                   ;       -3.0                       ; 1                ;  1.17        ; 56.8 +/-2.5          ;        257  ; 1        ; Kepler-11 e; 
 157.04      ; 0                  ;      18.17   ;      +0.34                ;      -0.32                    ;   550;     94                      ;      0.282         ;     -5.115         ;      8.268         ;      0.964         ;       26.8  ;       +2.4               ;       -2.3                   ;      433.6      ;      +10.7                   ;       -7.5                       ; 1                ;  1.21        ;  --           ;        162  ; 1, 3        ; Kepler-11 f; 
 157.06      ; 1                  ;      43.74   ;      +0.71                ;      -0.80                    ;   229;     29                      ;      0.179         ;     -3.214         ;      3.114         ;      0.942         ;       10.8  ;       +1.6               ;       -1.8                   ;        320      ;        +12                   ;        -12                       ; 1                ;  1.14        ;  --           ;        258  ;         ; Kepler-11 b; 
 165.01      ; 0                  ;      19.48   ;      +0.57                ;      -0.52                    ;   513;     53                      ;      0.311         ;     -3.445         ;      6.445         ;      0.947         ;       5.34  ;      +0.57               ;      -0.52                   ;        372      ;        +12                   ;        -13                       ; 1                ;  1.14        ;  --           ;        43.  ; 1        ; ; 
 168.01      ; 0                  ;      21.35   ;      +0.21                ;      -0.19                    ;   468;    316                      ;      0.158         ;     -8.551         ;     22.319         ;      0.995         ;       22.6  ;       +1.2               ;       -1.1                   ;      220.4      ;       +7.1                   ;       -6.9                       ; 1                ;  1.23        ;  --           ;        673  ; 1, 3, 6        ; Kepler-23 c; 
 168.03      ; 0                  ;      21.21   ;      +0.27                ;      -0.27                    ;   471;    125                      ;      0.620         ;     -1.957         ;      4.289         ;      0.979         ;       46.3  ;       +3.3               ;       -3.2                   ;      446.6      ;       +8.1                   ;       -7.5                       ; 1                ;  1.30        ;  --           ;        113  ; 1, 3, 6        ; Kepler-23 b; 
 177.01      ; 1                  ;     210.67   ;      +0.98                ;      -0.93                    ;    47;     35                      ;      0.515         ;     -2.466         ;      3.564         ;      0.971         ;       10.8  ;       +1.7               ;       -1.9                   ;      160.0      ;       +2.4                   ;       -2.3                       ;  0.999           ;  1.15        ;  --           ;        327  ;         ; ; 
 180.01      ; 0                  ;     374.88   ;      +0.69                ;      -0.70                    ;    27;     35                      ;      0.232         ;     -3.638         ;      3.081         ;      0.924         ;       2.45  ;      +0.50               ;      -0.53                   ;      154.9      ;       +1.5                   ;       -1.6                       ;  0.994           ;  1.22        ;  --           ;        616  ;         ; ; 
 200.01      ; 0                  ;        4.6   ;       +1.3                ;       -2.1                    ;  2179;     93                      ;      0.184         ;     -3.204         ;      3.475         ;      0.969         ;       0.71  ;      +1.38               ;      -0.19                   ;        280      ;       +153                   ;       -117                       ;  0.998           ;  1.35        ;  --           ;        335  ;         ; Kepler-74 b; 
 202.01      ; 2                  ;        6.9   ;       +1.1                ;       -2.2                    ;  1451;    151                      ;      0.216         ;     -2.256         ;      2.842         ;      0.982         ;      0.219  ;     +0.138               ;     -0.038                   ;       1091      ;        +46                   ;        -37                       ; 1                ;  1.23        ;  --           ;        126  ; 1        ; Kepler-412 b; 
 203.01      ; 0                  ;    1651.89   ;      +0.19                ;      -0.18                    ;     6;    758                      ;      0.454         ;     -8.965         ;     38.293         ;      0.758         ;      0.199  ;     +0.013               ;     -0.014                   ;    138.149      ;     +0.085                   ;     -0.098                       ; 1                ;  1.88        ; (>5)          ;        476  ; 1        ; Kepler-17 b; 
 209.01      ; 1                  ;      57.76   ;      +0.76                ;      -0.75                    ;   173;     31                      ;      0.239         ;     -4.687         ;      2.882         ;      0.925         ;       1.81  ;      +0.36               ;      -0.36                   ;      192.1      ;       +8.7                   ;       -7.2                       ;  0.999           ;  1.14        ;  --           ;        124  ;         ; Kepler-117 c; 
 209.02      ; 1                  ;     197.42   ;      +0.28                ;      -0.29                    ;    51;    198                      ;      0.145         ;    -10.380         ;     14.402         ;      0.979         ;       6.88  ;      +0.46               ;      -0.51                   ;      163.9      ;       +1.2                   ;       -1.1                       ; 1                ;  1.18        ; [58.7, 138.4] +/-2.8          ;        453  ;         ; Kepler-117 b; 
 217.01      ; 0                  ;    1036.41   ;      +0.45                ;      -0.39                    ;    10;    201                      ;      0.374         ;     -3.835         ;     13.041         ;      0.916         ;      0.311  ;     +0.035               ;     -0.034                   ;     136.39      ;      +0.29                   ;      -0.27                       ; 1                ;  1.54        ; [8.2, 999.8, 1011.5] +/-3.1          ;        282  ; 1        ; Kepler-71 b; 
 226.01      ; 0                  ;      16.88   ;      +0.34                ;      -0.30                    ;   592;     47                      ;      0.108         ;     -3.324         ;      3.585         ;      0.984         ;       9.13  ;      +0.99               ;      -0.91                   ;        179      ;        +12                   ;        -12                       ; 1                ;  1.09        ;  --           ;        741  ; 1        ; ; 
 232.04      ; 1                  ;       6.52   ;      +1.34                ;      -0.71                    ;  1533;     81                      ;      0.118         ;     -2.978         ;      2.788         ;      0.982         ;         78  ;        +22               ;        -19                   ;         16      ;       +129                   ;        -92                       ; 1                ;  1.13        ;  --           ;        112  ;         ; Kepler-122 e; 
 234.01      ; 1                  ;     108.43   ;      +0.51                ;      -0.35                    ;    92;     47                      ;      0.219         ;     -3.329         ;      2.523         ;      0.971         ;       5.39  ;      +0.74               ;      -0.93                   ;      176.7      ;       +3.5                   ;       -3.1                       ; 1                ;  1.14        ;  --           ;        506  ;         ; ; 
 244.01      ; 0                  ;      30.29   ;      +0.22                ;      -0.26                    ;   330;    149                      ;      0.279         ;    -11.352         ;     21.585         ;      0.921         ;      1.334  ;     +0.098               ;     -0.091                   ;      478.1      ;       +4.8                   ;       -5.3                       ; 1                ;  1.42        ;  --           ;        409  ; 1, 3, 6        ; Kepler-25 c; 
 244.02      ; 0                  ;      30.21   ;      +0.18                ;      -0.18                    ;   331;    350                      ;      0.065         ;    -12.518         ;     12.969         ;      0.991         ;       3.78  ;      +0.16               ;      -0.18                   ;      317.6      ;       +3.6                   ;       -4.2                       ; 1                ;  1.73        ; 20.6 +/-2.8          ;        491  ; 1, 3, 6        ; Kepler-25 b; 
 245.03      ; 1                  ;      69.86   ;      +0.15                ;      -0.14                    ;   143;    122                      ;        NaN         ;      0.000         ;        NaN         ;        NaN         ;       57.9  ;       +1.9               ;       -3.1                   ;      229.6      ;       +1.7                   ;       -1.1                       ; 1                ;  2.24        ; 303.2 +/-3.1          ;        137  ;         ; Kepler-37 b; 
 248.01      ; 0                  ;      27.21   ;      +0.17                ;      -0.17                    ;   368;    285                      ;      0.090         ;     -8.562         ;     12.791         ;      0.986         ;      10.69  ;      +0.54               ;      -0.60                   ;      444.7      ;       +4.0                   ;       -4.0                       ; 1                ;  1.19        ; 16.5 +/-2.4          ;        759  ; 1, 2, 3, 5        ; Kepler-49 b; 
 248.02      ; 0                  ;      27.76   ;      +0.21                ;      -0.20                    ;   360;    294                      ;      0.164         ;     -6.523         ;     11.316         ;      0.995         ;      19.01  ;      +0.93               ;      -0.94                   ;      258.4      ;       +4.9                   ;       -5.1                       ; 1                ;  1.25        ;  --           ;        52.  ; 1, 2, 3, 5        ; Kepler-49 c; 
 250.01      ; 0                  ;      13.28   ;      +0.18                ;      -0.18                    ;   753;    344                      ;      0.064         ;    -15.021         ;      9.497         ;      0.995         ;      10.15  ;      +0.47               ;      -0.49                   ;      603.8      ;       +5.8                   ;       -7.0                       ; 1                ;  1.20        ; 204.5 +/-2.4          ;        93.  ; 1, 4, 5        ; Kepler-26 b; 
 250.02      ; 0                  ;      13.26   ;      +0.25                ;      -0.27                    ;   754;    139                      ;      0.211         ;     -9.042         ;      9.548         ;      0.969         ;      11.16  ;      +0.79               ;      -0.83                   ;        216      ;        +18                   ;        -15                       ; 1                ;  1.13        ; 111.0 +/-2.8          ;        148  ; 1, 4, 5        ; Kepler-26 c; 
 260.02      ; 0                  ;      26.14   ;      +0.54                ;      -0.66                    ;   383;     39                      ;      0.545         ;    -13.142         ;      5.388         ;      0.885         ;        5.9  ;       +1.8               ;       -2.1                   ;        513      ;        +13                   ;        -23                       ;  0.994           ;  1.57        ;  --           ;        72.  ; 6        ; Kepler-126 d; 
 262.01      ; 0                  ;       9.74   ;      +0.12                ;      -0.11                    ;  1027;    934                      ;      0.333         ;    -13.964         ;    112.254         ;      0.972         ;       36.8  ;       +1.2               ;       -1.1                   ;      146.9      ;       +9.0                   ;       -8.2                       ; 1                ;  1.75        ;  --           ;        449  ; 1, 6        ; Kepler-50 b; 
 262.02      ; 0                  ;      15.42   ;      +0.15                ;      -0.14                    ;   648;    402                      ;      0.311         ;    -13.945         ;     53.607         ;      0.792         ;      15.07  ;      +0.75               ;      -0.71                   ;      744.2      ;       +5.4                   ;       -6.3                       ; 1                ;  1.85        ; [6.2, 24.1] +/-2.4          ;        940  ; 1, 6        ; Kepler-50 c; 
 269.01      ; 1                  ;       5.84   ;      +1.04                ;      -0.75                    ;  1712;     61                      ;      0.152         ;     -6.230         ;      4.044         ;      0.965         ;       13.8  ;       +2.9               ;       -3.0                   ;       1340      ;       +118                   ;       -144                       ; 1                ;  1.37        ;  --           ;        258  ;         ; ; 
 271.02      ; 0                  ;       8.21   ;      +0.60                ;      -0.81                    ;  1217;     73                      ;      0.629         ;     -9.729         ;     14.373         ;      0.789         ;       6.73  ;      +0.75               ;      -0.86                   ;       1079      ;        +36                   ;        -30                       ; 1                ;  1.60        ;  --           ;        160  ; 1        ; Kepler-127 c; 
 274.01      ; 0                  ;      10.36   ;      +0.25                ;      -0.24                    ;   965;    242                      ;      0.414         ;     -4.914         ;     17.093         ;      0.981         ;       74.0  ;       +3.8               ;       -4.0                   ;        469      ;        +10                   ;        -11                       ; 1                ;  1.45        ;  --           ;        309  ; 1, 2, 4, 6        ; Kepler-128 b; 
 274.02      ; 0                  ;      10.58   ;      +0.19                ;      -0.17                    ;   945;    238                      ;      2.478         ;     -3.131         ;      9.006         ;      0.988         ;       97.3  ;      +24.6               ;       -5.1                   ;      953.4      ;       +3.8                   ;       -4.9                       ; 1                ;  1.39        ;  --           ;        426  ; 1, 2, 3, 4, 6        ; Kepler-128 c; 
 277.01      ; 0                  ;     22.294   ;     +0.033                ;     -0.036                    ;   449;   7808                      ;      0.474         ;    -50.674         ;    728.775         ;      0.998         ;      109.2  ;       +1.2               ;       -1.6                   ;      205.8      ;       +1.0                   ;       -1.1                       ; 1                ;  2.02        ; (>5)          ;        224  ; 1, 6        ; Kepler-36 c; 
 277.02      ; 0                  ;      22.53   ;      +0.10                ;      -0.10                    ;   444;    536                      ;      0.821         ;     -4.878         ;     43.614         ;      0.991         ;      192.3  ;       +5.8               ;       -6.1                   ;      433.7      ;       +2.6                   ;       -2.4                       ; 1                ;  1.41        ;  --           ;        575  ; 1, 6        ; Kepler-36 b; 
 279.01      ; 0                  ;       6.43   ;      +1.14                ;      -0.79                    ;  1555;     93                      ;      0.290         ;     -8.952         ;     10.219         ;      0.899         ;        4.3  ;       +1.5               ;       -1.1                   ;        140      ;       +121                   ;       -111                       ; 1                ;  1.39        ;  --           ;        193  ; 6        ; Kepler-450 b; 
 279.02      ; 1                  ;     270.42   ;      +0.28                ;      -0.47                    ;    37;     56                      ;      0.251         ;     -3.693         ;      2.749         ;      0.975         ;       6.33  ;      +0.85               ;      -0.99                   ;      149.7      ;       +0.9                   ;       -1.5                       ; 1                ;  1.31        ;  --           ;        194  ;         ; Kepler-450 c; 
 282.01      ; 0                  ;      20.53   ;      +0.50                ;      -0.43                    ;   487;     45                      ;      0.157         ;     -6.575         ;      3.596         ;      0.960         ;       3.56  ;      +0.46               ;      -0.55                   ;        201      ;        +18                   ;        -18                       ; 1                ;  1.30        ;  --           ;        91.  ; 1, 6        ; Kepler-130 c; 
 284.01      ; 1                  ;      35.39   ;      +0.78                ;      -0.67                    ;   283;     36                      ;      0.116         ;     -3.574         ;      2.337         ;      0.984         ;       10.0  ;       +1.5               ;       -1.4                   ;        159      ;        +17                   ;        -16                       ; 1                ;  1.31        ;  --           ;        227  ;         ; Kepler-132 d; 
 302.01      ; 0                  ;      86.76   ;      +0.53                ;      -0.54                    ;   115;     60                      ;        NaN         ;      0.000         ;        NaN         ;        NaN         ;       3.98  ;      +0.59               ;      -0.67                   ;      197.1      ;       +4.5                   ;       -4.5                       ;  0.998           ;  1.46        ;  --           ;        137  ;         ; ; 
 308.01      ; 0                  ;      16.12   ;      +0.11                ;      -0.10                    ;   620;   1267                      ;      0.111         ;    -38.905         ;     37.412         ;      0.997         ;      35.06  ;      +0.83               ;      -0.80                   ;      595.3      ;       +3.0                   ;       -2.7                       ; 1                ;  1.39        ; [26.7, 47.0, 83.5, 102.4] +/-2.5          ;        24.  ; 1        ; ; 
 312.01      ; 0                  ;     250.06   ;      +0.22                ;      -0.15                    ;    40;    330                      ;      0.152         ;    -11.976         ;     24.166         ;      0.968         ;       16.1  ;       +0.6               ;       -2.0                   ;     144.99      ;      +1.33                   ;      -0.72                       ; 1                ;  1.58        ;  --           ;        565  ; 1        ; Kepler-136 b; 
 312.02      ; 1                  ;      60.98   ;      +0.37                ;      -0.39                    ;   164;     70                      ;      0.260         ;     -5.831         ;      7.665         ;      0.897         ;        8.4  ;       +1.3               ;       -1.2                   ;      148.7      ;       +5.3                   ;       -5.7                       ; 1                ;  1.93        ;  --           ;        345  ;         ; Kepler-136 c; 
 314.01      ; 0                  ;        7.1   ;       +1.5                ;       -1.2                    ;  1403;     67                      ;      0.361         ;     -6.975         ;      8.432         ;      0.923         ;       3.78  ;      +1.28               ;      -0.77                   ;        735      ;        +27                   ;        -24                       ; 1                ;  1.21        ;  --           ;        311  ; 1        ; Kepler-138 c; 
 314.02      ; 0                  ;       9.60   ;      +0.30                ;      -0.29                    ;  1042;    504                      ;      0.078         ;    -20.635         ;     14.178         ;      0.999         ;      17.84  ;      +0.68               ;      -0.77                   ;        270      ;        +19                   ;        -15                       ; 1                ;  1.36        ; 19.9 +/-2.8          ;        408  ; 1        ; Kepler-138 d; 
 314.03      ; 1                  ;       5.89   ;      +0.21                ;      -0.18                    ;  1699;    229                      ;      0.976         ;     -6.718         ;     10.270         ;      0.987         ;       40.8  ;       +1.7               ;       -1.9                   ;       1162      ;        +13                   ;        -13                       ; 1                ;  1.24        ;  --           ;        688  ;         ; Kepler-138 b; 
 315.01      ; 2                  ;       4.05   ;      +0.65                ;      -0.26                    ;  2468;   6303                      ;      0.827         ;   -103.486         ;    486.686         ;      0.999         ;        178  ;        +19               ;        -36                   ;        269      ;        +69                   ;        -38                       ; 1                ;  2.74        ; [17.6, 25.3, 30.9] +/-2.8          ;        85.  ; 1        ; ; 
 316.02      ; 0                  ;      10.57   ;      +0.53                ;      -0.55                    ;   946;    122                      ;      0.423         ;    -19.599         ;     14.121         ;      0.965         ;       31.2  ;       +2.9               ;       -2.6                   ;        871      ;        +14                   ;        -14                       ; 1                ;  1.31        ;  --           ;        41.  ; 1        ; Kepler-139 c; 
 318.01      ; 0                  ;      11.45   ;      +0.11                ;      -0.12                    ;   873;    848                      ;      0.132         ;    -64.725         ;     54.871         ;      0.983         ;      12.02  ;      +0.37               ;      -0.40                   ;     1017.3      ;       +4.6                   ;       -4.4                       ; 1                ;  2.14        ; 36.4 +/-3.1          ;        72.  ; 1        ; ; 
 319.01      ; 0                  ;      32.56   ;      +0.10                ;      -0.11                    ;   307;   1025                      ;      0.068         ;    -42.602         ;     33.984         ;      0.993         ;      12.45  ;      +0.37               ;      -0.32                   ;      358.4      ;       +1.9                   ;       -2.3                       ; 1                ;  1.66        ; [22.4, 93.8, 103.9] +/-2.9          ;        127  ; 1        ; ; 
 330.01      ; 0                  ;     498.17   ;      +0.56                ;      -0.60                    ;    20;     25                      ;      0.212         ;     -3.515         ;      2.747         ;      0.935         ;        9.6  ;       +1.8               ;       -2.1                   ;     149.64      ;      +0.97                   ;      -0.94                       ;  0.998           ;  1.50        ;  --           ;        310  ;         ; ; 
 341.01      ; 0                  ;     643.11   ;      +0.27                ;      -0.27                    ;    16;    109                      ;      0.316         ;     -8.240         ;     18.927         ;      0.895         ;       5.64  ;      +0.57               ;      -0.53                   ;     148.04      ;      +0.37                   ;      -0.43                       ; 1                ;  1.46        ; [589.1, 618.0, 669.5] +/-2.4          ;        128  ; 1        ; Kepler-414 c, Quarters 12,16 affected by stellar pulsation; 
 341.02      ; 0                  ;     441.09   ;      +0.10                ;      -0.24                    ;    23;    301                      ;      0.392         ;     -9.263         ;     23.453         ;      0.954         ;      21.57  ;      +0.66               ;      -0.81                   ;     156.87      ;      +0.13                   ;      -0.14                       ; 1                ;  1.41        ; [362.1, 387.5, 413.0, 493.5, 519.0] +/-2.4          ;        211  ; 1, 3        ; Kepler-414 b, Quarters 12,16 affected by stellar pulsation; 
 345.01      ; 0                  ;      10.84   ;      +0.31                ;      -0.34                    ;   922;    282                      ;      0.151         ;    -20.612         ;     16.262         ;      0.995         ;      12.02  ;      +0.67               ;      -0.68                   ;        331      ;        +18                   ;        -20                       ; 1                ;  1.20        ; 36.9 +/-3.1          ;        178  ; 1        ; ; 
 350.01      ; 2                  ;       2.96   ;      +0.64                ;      -0.40                    ;  3374;    373                      ;      0.210         ;    -12.319         ;      8.705         ;      0.990         ;        103  ;        +37               ;        -33                   ;        190      ;        +82                   ;       -118                       ; 1                ;  1.37        ; [17.3, 33.3] +/-2.8          ;        578  ; 1        ; ; 
 351.01      ; 1                  ;       8.44   ;      +0.44                ;      -0.83                    ;  1184;    191                      ;      0.067         ;    -49.938         ;      5.351         ;      0.998         ;       48.7  ;       +2.4               ;       -3.4                   ;        173      ;        +18                   ;        -23                       ; 1                ;  2.38        ; [3.76, 11.28] +/-0.38          ;        24.  ;         ; Kepler-90 h, Cabrera et al (2014); 
 352.01      ; 0                  ;      13.44   ;      +0.37                ;      -0.37                    ;   744;     43                      ;      0.489         ;     -2.876         ;      4.922         ;      0.895         ;       15.0  ;       +1.5               ;       -1.9                   ;        141      ;        +21                   ;        -23                       ;  0.991           ;  1.09        ;  --           ;        141  ;         ; Kepler-143 c; 
 353.02      ; 0                  ;        5.0   ;       +1.4                ;       -1.2                    ;  1981;     33                      ;      0.158         ;     -5.613         ;      2.288         ;      0.965         ;       16.4  ;       +6.1               ;       -2.4                   ;       1199      ;       +106                   ;        -65                       ;  0.998           ;  1.25        ;  --           ;        35.  ;         ; ; 
 366.01      ; 1                  ;      41.88   ;      +0.60                ;      -0.65                    ;   239;     47                      ;      0.747         ;     -7.332         ;      7.808         ;      0.753         ;       0.98  ;      +0.15               ;      -0.15                   ;        306      ;        +11                   ;        -13                       ;  0.999           ;  1.60        ;  --           ;        122  ;         ; ; 
 370.01      ; 0                  ;      30.94   ;      +0.55                ;      -0.65                    ;   323;     52                      ;      0.478         ;     -7.632         ;      4.319         ;      0.893         ;        6.7  ;       +1.1               ;       -1.1                   ;        266      ;        +16                   ;        -19                       ;  0.993           ;  1.69        ;  --           ;        144  ; 1, 2        ; Kepler-145 c; 
 370.02      ; 0                  ;      29.49   ;      +0.54                ;      -0.55                    ;   339;     39                      ;      0.902         ;     -4.452         ;      4.920         ;      0.860         ;       17.3  ;       +2.5               ;       -2.3                   ;      417.3      ;       +8.3                   ;       -7.9                       ;  0.995           ;  1.36        ;  --           ;        77.  ; 2        ; Kepler-145 b; 
 372.01      ; 0                  ;     12.179   ;     +0.064                ;     -0.063                    ;   821;    756                      ;      0.418         ;   -110.189         ;     67.421         ;      0.927         ;       9.80  ;      +0.37               ;      -0.38                   ;      707.8      ;       +2.8                   ;       -3.1                       ; 1                ;  2.91        ; [21.5, 31.0] +/-1.6          ;        22.  ; 1        ; ; 
 374.01      ; 0                  ;       3.81   ;      +0.60                ;      -0.43                    ;  2624;     72                      ;      0.592         ;    -12.574         ;      9.831         ;      0.865         ;        102  ;        +26               ;        -28                   ;        961      ;        +24                   ;        -19                       ; 1                ;  1.27        ; 14.9 +/-2.9          ;        54.  ; 1        ; ; 
 377.03      ; 1                  ;        1.9   ;       +1.2                ;       -1.0                    ;  5302;     34                      ;      0.124         ;     -2.018         ;      2.737         ;      0.954         ;        7.3  ;      +11.0               ;       -5.7                   ;        820      ;       +468                   ;       -713                       ;  0.999           ;  2.05        ;  --           ;        600  ;         ; Kepler-9 d; 
 392.01      ; 0                  ;      24.10   ;      +0.72                ;      -0.56                    ;   415;     35                      ;      0.299         ;     -2.346         ;      3.295         ;      0.815         ;       30.4  ;       +4.4               ;       -3.8                   ;        370      ;        +22                   ;        -17                       ;  0.991           ;  1.19        ;  --           ;        105  ;         ; Kepler-147 c; 
 410.01      ; 2                  ;       1.80   ;      +0.13                ;      -0.17                    ;  5564;    410                      ;      0.232         ;     -8.329         ;     24.621         ;      0.982         ;       37.1  ;       +9.1               ;       -3.7                   ;       1386      ;       +102                   ;        -74                       ; 1                ;  1.14        ; 15.9 +/-2.4          ;        262  ; 1        ; ; 
 417.01      ; 0                  ;      12.36   ;      +0.91                ;      -0.95                    ;   809;     73                      ;      0.254         ;     -3.132         ;      3.338         ;      0.940         ;       1.02  ;      +0.22               ;      -0.21                   ;        756      ;        +33                   ;        -30                       ;  0.995           ;  1.10        ;  --           ;        149  ; 1        ; ; 
 430.01      ; 0                  ;      21.48   ;      +0.53                ;      -0.72                    ;   465;     41                      ;      0.192         ;     -2.751         ;      2.948         ;      0.895         ;       3.66  ;      +0.67               ;      -0.83                   ;        335      ;        +20                   ;        -27                       ;  0.992           ;  1.09        ;  --           ;        561  ;         ; ; 
 435.01      ; 0                  ;     118.73   ;      +0.64                ;      -0.59                    ;    84;     36                      ;      0.474         ;     -3.500         ;      4.031         ;      0.851         ;       4.90  ;      +0.98               ;      -0.93                   ;      217.9      ;       +3.5                   ;       -3.4                       ;  0.998           ;  1.12        ;  --           ;        333  ;         ; ; 
 442.02      ; 0                  ;     225.15   ;      +0.53                ;      -0.81                    ;    44;     34                      ;      0.291         ;     -1.043         ;      4.652         ;      0.866         ;        7.5  ;       +1.1               ;       -1.1                   ;      160.6      ;       +1.9                   ;       -2.0                       ;  0.998           ;  1.20        ;  --           ;        449  ;         ; Kepler-157 b; 
 456.01      ; 0                  ;      11.32   ;      +0.16                ;      -0.14                    ;   883;    447                      ;      0.159         ;    -10.759         ;     24.379         ;      0.993         ;      19.46  ;      +0.79               ;      -0.78                   ;      203.3      ;       +9.7                   ;       -9.5                       ; 1                ;  1.17        ; 23.8 +/-2.8          ;        315  ; 1        ; Kepler-160 c; 
 457.02      ; 0                  ;      35.56   ;      +0.29                ;      -0.25                    ;   281;    146                      ;      0.062         ;     -5.805         ;      4.748         ;      0.992         ;       8.39  ;      +0.64               ;      -0.66                   ;      356.2      ;       +5.5                   ;       -5.2                       ; 1                ;  1.33        ;  --           ;        101  ; 1        ; Kepler-161 c; 
 463.01      ; 1                  ;      32.87   ;      +0.64                ;      -0.65                    ;   304;     56                      ;      0.367         ;     -7.695         ;      5.517         ;      0.949         ;       3.92  ;      +0.82               ;      -0.74                   ;        272      ;        +14                   ;        -13                       ; 1                ;  1.26        ;  --           ;        146  ;         ; ; 
 464.01      ; 0                  ;      21.29   ;      +0.30                ;      -0.26                    ;   470;    109                      ;      0.113         ;     -9.995         ;      6.205         ;      0.994         ;       4.33  ;      +0.37               ;      -0.37                   ;        179      ;         +8                   ;        -10                       ; 1                ;  1.24        ; 71.3 +/-2.9          ;        25.  ; 1        ; ; 
 473.01      ; 0                  ;      11.93   ;      +0.19                ;      -0.16                    ;   838;    349                      ;      0.265         ;     -8.189         ;     33.617         ;      0.976         ;       30.0  ;       +1.1               ;       -1.2                   ;      587.2      ;       +6.1                   ;       -6.3                       ; 1                ;  1.14        ; 22.3 +/-3.1          ;        650  ; 1        ; ; 
 474.03      ; 0                  ;       3.80   ;      +0.99                ;      -0.56                    ;  2635;    178                      ;      0.422         ;     -8.172         ;     13.930         ;      0.832         ;        360  ;       +197               ;       -144                   ;       1940      ;       +221                   ;       -271                       ; 1                ;  1.36        ; 36.0 +/-3.5          ;        78.  ; 1        ; ; 
 481.03      ; 1                  ;       3.92   ;      +1.77                ;      -0.79                    ;  2551;     78                      ;      0.149         ;     -8.548         ;      4.446         ;      0.970         ;         30  ;        +14               ;        -11                   ;        270      ;       +190                   ;       -170                       ; 1                ;  1.08        ;  --           ;        183  ;         ; Kepler-166 c; 
 500.01      ; 0                  ;      51.99   ;      +0.31                ;      -0.26                    ;   192;    118                      ;      0.182         ;     -4.783         ;      6.175         ;      0.988         ;       7.14  ;      +0.72               ;      -0.75                   ;      177.0      ;       +5.6                   ;       -4.1                       ; 1                ;  2.30        ; [6.2, 84.6] +/-2.8          ;        272  ; 1, 2        ; Kepler-80 b; 
 500.02      ; 0                  ;      51.69   ;      +0.35                ;      -0.36                    ;   193;     80                      ;      0.157         ;     -4.723         ;      6.897         ;      0.950         ;       7.28  ;      +0.69               ;      -0.58                   ;      275.6      ;       +5.2                   ;       -4.2                       ; 1                ;  1.11        ; 6.3 +/-2.4          ;        102  ; 1, 2        ; Kepler-80 c; 
 505.01      ; 0                  ;     266.22   ;      +0.41                ;      -0.63                    ;    38;     36                      ;      0.313         ;     -4.443         ;      4.781         ;      0.830         ;        7.4  ;       +1.2               ;       -1.3                   ;      164.4      ;       +1.2                   ;       -1.2                       ;  0.995           ;  1.25        ;  --           ;        548  ;         ; Kepler-169 e; 
 520.01      ; 0                  ;       7.04   ;      +0.44                ;      -0.51                    ;  1420;    277                      ;      0.169         ;     -9.846         ;     11.164         ;      0.992         ;       19.7  ;       +1.3               ;       -1.1                   ;        471      ;        +29                   ;        -37                       ; 1                ;  1.46        ;  --           ;        336  ; 1        ; Kepler-176 c; 
 520.03      ; 0                  ;       7.62   ;      +0.56                ;      -0.69                    ;  1313;     85                      ;      0.370         ;     -5.084         ;      6.308         ;      0.980         ;       20.3  ;       +2.4               ;       -2.4                   ;       1152      ;        +41                   ;        -30                       ; 1                ;  1.17        ;  --           ;        117  ; 1        ; Kepler-176 d; 
 523.01      ; 0                  ;       4.33   ;      +1.08                ;      -0.70                    ;  2310;    116                      ;      0.159         ;    -10.311         ;      8.715         ;      0.981         ;       17.8  ;       +5.6               ;       -4.8                   ;        140      ;       +170                   ;       -125                       ; 1                ;  1.14        ; 62.8 +/-2.5          ;        25.  ; 1, 2, 5        ; Kepler-177 c; 
 524.01      ; 0                  ;      30.17   ;      +0.15                ;      -0.14                    ;   331;    536                      ;      0.097         ;     -8.230         ;     24.619         ;      0.999         ;      16.76  ;      +0.65               ;      -0.64                   ;      227.7      ;       +3.8                   ;       -3.8                       ; 1                ;  1.11        ;  --           ;        162  ; 1        ; ; 
 525.01      ; 2                  ;       5.63   ;      +0.28                ;      -0.26                    ;  1776;   1281                      ;      0.781         ;    -18.157         ;     83.484         ;      0.993         ;       55.3  ;       +3.7               ;       -3.4                   ;        277      ;        +36                   ;        -34                       ; 1                ;  1.22        ; [17.3, 36.8] +/-2.8          ;        241  ; 1        ; ; 
 528.02      ; 0                  ;       9.27   ;      +0.79                ;      -0.65                    ;  1078;     50                      ;      0.265         ;     -5.792         ;      3.617         ;      0.970         ;       21.2  ;       +4.3               ;       -3.9                   ;        873      ;        +28                   ;        -16                       ; 1                ;  1.06        ; 19.3 +/-2.4          ;        28.  ; 1        ; Kepler-178 d; 
 547.01      ; 1                  ;      17.04   ;      +0.51                ;      -0.54                    ;   587;     40                      ;      0.188         ;     -4.041         ;      4.305         ;      0.907         ;       5.13  ;      +0.66               ;      -0.81                   ;        393      ;        +19                   ;        -22                       ; 1                ;  1.13        ;  --           ;        116  ;         ; ; 
 551.02      ; 1                  ;     492.99   ;      +0.54                ;      -0.41                    ;    20;     39                      ;      0.470         ;     -1.616         ;      4.623         ;      0.950         ;      10.10  ;      +0.80               ;      -0.95                   ;     141.80      ;      +0.93                   ;      -0.62                       ;  0.999           ;  1.05        ;  --           ;        637  ;         ; Kepler-183 b; 
 564.02      ; 2                  ;       7.17   ;      +0.70                ;      -0.54                    ;  1394;    409                      ;      0.195         ;    -40.543         ;     29.874         ;      0.960         ;       56.4  ;       +7.3               ;       -6.3                   ;       1358      ;        +54                   ;        -55                       ; 1                ;  2.21        ; [22.4, 39.0] +/-3.9          ;        60.  ; 1        ; ; 
 588.01      ; 1                  ;     152.25   ;      +0.66                ;      -0.65                    ;    66;     36                      ;      0.129         ;     -3.774         ;      2.318         ;      0.965         ;        6.2  ;       +1.2               ;       -1.2                   ;      183.2      ;       +3.1                   ;       -3.3                       ;  0.999           ;  1.22        ;  --           ;        776  ;         ; ; 
 592.01      ; 0                  ;      20.26   ;      +0.33                ;      -0.33                    ;   493;     83                      ;      0.373         ;     -6.345         ;      7.756         ;      0.913         ;       30.2  ;       +3.1               ;       -3.3                   ;        149      ;        +12                   ;        -12                       ; 1                ;  1.10        ; 9.8 +/-2.1          ;        112  ; 1        ; ; 
 598.01      ; 0                  ;      16.89   ;      +0.60                ;      -0.59                    ;   592;     57                      ;      0.207         ;     -3.692         ;      6.417         ;      0.970         ;        8.9  ;       +1.1               ;       -1.1                   ;        309      ;        +22                   ;        -22                       ; 1                ;  1.12        ;  --           ;        694  ; 1        ; Kepler-195 b; 
 601.02      ; 1                  ;      73.79   ;      +0.95                ;      -0.86                    ;   136;     26                      ;      0.422         ;     -3.099         ;      3.150         ;      0.946         ;       3.01  ;      +0.64               ;      -0.68                   ;      162.5      ;       +6.0                   ;       -6.6                       ;  0.999           ;  1.05        ;  --           ;        473  ;         ; ; 
 607.01      ; 1                  ;     757.04   ;      +0.63                ;      -0.73                    ;    13;    106                      ;      0.077         ;    -18.901         ;     10.178         ;      0.993         ;      0.339  ;     +0.074               ;     -0.083                   ;     137.77      ;      +0.59                   ;      -0.80                       ; 1                ;  4.14        ; 730.7 +/-3.1          ;        741  ;         ; An EB (Santerne et al. 2012); 
 610.01      ; 0                  ;      91.06   ;      +0.72                ;      -0.64                    ;   110;     40                      ;      0.254         ;     -4.319         ;      2.447         ;      0.961         ;        7.3  ;       +1.3               ;       -1.4                   ;      152.0      ;       +6.7                   ;       -5.2                       ;  0.992           ;  1.17        ;  --           ;        679  ;         ; ; 
 620.01      ; 0                  ;      13.01   ;      +0.21                ;      -0.21                    ;   768;    251                      ;      0.153         ;    -19.812         ;     20.817         ;      0.976         ;       7.05  ;      +0.43               ;      -0.45                   ;      671.2      ;       +7.9                   ;       -8.4                       ; 1                ;  1.33        ;  --           ;        189  ; 1, 3        ; Kepler-51 b; 
 620.02      ; 0                  ;       6.91   ;      +0.53                ;      -0.68                    ;  1447;    398                      ;      0.206         ;    -33.369         ;     25.861         ;      0.969         ;       12.9  ;       +1.5               ;       -1.1                   ;        387      ;        +47                   ;        -53                       ; 1                ;  1.73        ; [19.9, 33.0] +/-2.7          ;        59.  ; 1, 3        ; Kepler-51 d; 
 620.03      ; 0                  ;       7.85   ;      +0.85                ;      -0.87                    ;  1274;     40                      ;      0.310         ;     -5.598         ;      4.217         ;      0.954         ;       13.7  ;       +2.0               ;       -1.9                   ;       1212      ;        +56                   ;        -51                       ; 1                ;  1.11        ; 38.1 +/-2.6          ;        29.  ; 1, 3, 3        ; Kepler-51 c; 
 631.01      ; 1                  ;     315.68   ;      +1.02                ;      -0.89                    ;    32;     56                      ;      0.303         ;     -4.186         ;      6.108         ;      0.940         ;       0.79  ;      +0.12               ;      -0.12                   ;      167.6      ;       +1.9                   ;       -1.6                       ; 1                ;  1.29        ;  --           ;        322  ;         ; ; 
 635.01      ; 1                  ;     127.45   ;      +0.63                ;      -0.68                    ;    78;     41                      ;      0.155         ;     -4.294         ;      2.235         ;      0.968         ;       4.56  ;      +0.79               ;      -0.80                   ;      179.2      ;       +3.7                   ;       -3.8                       ; 1                ;  1.16        ;  --           ;        152  ;         ; ; 
 638.01      ; 2                  ;       4.20   ;      +0.29                ;      -0.17                    ;  2381;   3632                      ;      0.458         ;    -37.504         ;    203.545         ;      0.999         ;        147  ;         +9               ;        -14                   ;       1460      ;        +33                   ;        -38                       ; 1                ;  2.04        ; (>5)          ;        6.3  ; 1        ; Kepler-199 b; 
 641.01      ; 1                  ;     160.35   ;      +0.57                ;      -0.54                    ;    62;     48                      ;      0.317         ;     -4.203         ;      4.149         ;      0.916         ;       3.60  ;      +0.49               ;      -0.63                   ;      153.0      ;       +2.9                   ;       -2.9                       ;  0.999           ;  1.40        ;  --           ;        559  ;         ; ; 
 661.02      ; 1                  ;       4.06   ;      +2.44                ;      -0.70                    ;  2465;     43                      ;      0.422         ;     -2.543         ;      3.469         ;      0.970         ;         86  ;        +46               ;        -37                   ;       1430      ;       +156                   ;       -217                       ; 1                ;  1.10        ;  --           ;        334  ;         ; Kepler-204 c; 
 672.02      ; 0                  ;       8.79   ;      +0.78                ;      -0.60                    ;  1138;     69                      ;      0.195         ;     -9.292         ;      5.662         ;      0.964         ;       9.41  ;      +0.98               ;      -0.93                   ;        701      ;        +25                   ;        -28                       ; 1                ;  1.18        ;  --           ;        38.  ; 1        ; Kepler-209 c; 
 676.01      ; 0                  ;      14.14   ;      +0.31                ;      -0.31                    ;   707;    108                      ;      0.130         ;     -5.341         ;      7.729         ;      0.977         ;       1.60  ;      +0.16               ;      -0.14                   ;        475      ;        +10                   ;        -13                       ; 1                ;  1.33        ;  --           ;        207  ; 1        ; Kepler-210 c; 
 678.01      ; 1                  ;      26.79   ;      +0.31                ;      -0.24                    ;   373;     58                      ;      0.231         ;     -2.657         ;      3.873         ;      0.918         ;        8.8  ;       +1.1               ;       -1.4                   ;      367.3      ;       +6.8                   ;       -8.3                       ;  0.999           ;  1.16        ;  --           ;        101  ;         ; Kepler-211 c; 
 695.01      ; 0                  ;        7.2   ;       +1.3                ;       -2.0                    ;  1385;     21                      ;      0.139         ;     -3.334         ;      2.136         ;      0.957         ;        6.4  ;       +2.4               ;       -1.5                   ;        667      ;        +48                   ;        -59                       ;  0.997           ;  1.14        ;  --           ;        210  ;         ; ; 
 707.01      ; 0                  ;      25.37   ;      +0.76                ;      -0.73                    ;   394;     27                      ;      0.154         ;     -3.815         ;      2.324         ;      0.954         ;        5.7  ;       +1.1               ;       -1.1                   ;        345      ;        +21                   ;        -24                       ;  0.993           ;  1.17        ;  --           ;        310  ; 4        ; Kepler-33 d; 
 707.02      ; 0                  ;      30.84   ;      +0.56                ;      -0.80                    ;   324;     38                      ;      0.436         ;     -4.218         ;      5.378         ;      0.968         ;       17.9  ;       +2.3               ;       -2.5                   ;        320      ;        +11                   ;        -12                       ; 1                ;  1.14        ;  --           ;        210  ; 4        ; Kepler-33 f; 
 707.03      ; 0                  ;      31.94   ;      +0.55                ;      -0.44                    ;   313;     41                      ;      0.137         ;     -3.534         ;      3.120         ;      0.963         ;       16.6  ;       +2.2               ;       -2.3                   ;        181      ;        +11                   ;        -13                       ; 1                ;  1.13        ;  --           ;        165  ; 3, 4        ; Kepler-33 e; 
 709.01      ; 0                  ;       9.28   ;      +0.38                ;      -0.59                    ;  1078;    115                      ;      0.170         ;     -5.204         ;      8.289         ;      0.969         ;       15.2  ;       +1.5               ;       -1.6                   ;       1022      ;        +16                   ;        -14                       ; 1                ;  1.15        ;  --           ;        266  ; 1        ; ; 
 718.01      ; 1                  ;        6.1   ;       +1.2                ;       -1.8                    ;  1632;     73                      ;      0.320         ;     -3.200         ;      4.427         ;      0.984         ;        7.8  ;       +4.3               ;       -1.2                   ;        598      ;        +43                   ;        -94                       ; 1                ;  1.15        ;  --           ;        889  ;         ; Kepler-219 b; 
 720.03      ; 2                  ;        5.1   ;       +1.3                ;       -1.0                    ;  1971;     90                      ;      0.130         ;     -8.399         ;      6.246         ;      0.974         ;        9.3  ;       +3.4               ;       -1.8                   ;        330      ;       +108                   ;       -111                       ; 1                ;  1.22        ;  --           ;        536  ; 1        ; Kepler-221 e; 
 723.03      ; 0                  ;     186.74   ;      +0.80                ;      -0.74                    ;    54;     10                      ;      0.271         ;     -3.086         ;      2.209         ;      0.968         ;       2.43  ;      +0.52               ;      -0.51                   ;      154.2      ;       +3.3                   ;       -3.2                       ;  0.992           ;  1.11        ;  --           ;        728  ;         ; Kepler-222 c; 
 730.01      ; 0                  ;       3.90   ;      +1.52                ;      -0.39                    ;  2564;    170                      ;      0.310         ;     -2.995         ;      9.305         ;      0.941         ;        290  ;        +75               ;       -155                   ;        675      ;        +15                   ;        -17                       ; 1                ;  1.18        ;  --           ;        455  ; 1        ; Kepler-223 d; 
 730.03      ; 0                  ;       6.14   ;      +0.53                ;      -0.60                    ;  1630;    101                      ;      0.198         ;     -3.467         ;      8.147         ;      0.978         ;        100  ;        +13               ;        -11                   ;       1374      ;        +70                   ;        -56                       ; 1                ;  1.07        ; 38.1 +/-2.4          ;        132  ; 1        ; Kepler-223 e; 
 735.01      ; 0                  ;     161.52   ;      +0.80                ;      -0.71                    ;    62;     34                      ;      0.332         ;     -3.083         ;      3.219         ;      0.956         ;       11.9  ;       +2.0               ;       -2.1                   ;      204.2      ;       +2.7                   ;       -2.7                       ;  0.996           ;  1.29        ;  --           ;        175  ;         ; ; 
 738.01      ; 0                  ;       3.55   ;      +0.40                ;      -0.31                    ;  2821;    466                      ;      0.713         ;     -6.760         ;     19.180         ;      0.983         ;        159  ;        +37               ;        -32                   ;       1130      ;        +24                   ;        -22                       ; 1                ;  1.11        ; [21.6, 36.9] +/-2.4          ;        955  ; 1, 5        ; Kepler-29 b; 
 738.02      ; 0                  ;       4.27   ;      +0.50                ;      -0.58                    ;  2344;    429                      ;      0.640         ;     -7.153         ;     18.416         ;      0.991         ;        135  ;        +55               ;        -25                   ;        -10      ;       +105                   ;       -183                       ; 1                ;  1.13        ; [23.7, 36.2] +/-2.4          ;        180  ; 1, 5        ; Kepler-29 c; 
 739.01      ; 0                  ;      58.68   ;      +0.47                ;      -0.57                    ;   170;     30                      ;      0.267         ;     -1.239         ;      3.605         ;      0.916         ;       3.52  ;      +0.69               ;      -0.70                   ;      145.8      ;       +7.6                   ;       -7.8                       ;  0.992           ;  1.10        ;  --           ;        767  ;         ; ; 
 746.01      ; 2                  ;       5.61   ;      +0.75                ;      -0.63                    ;  1781;    122                      ;      0.149         ;     -4.755         ;      8.888         ;      0.961         ;       14.0  ;       +2.8               ;       -1.8                   ;        470      ;        +53                   ;        -59                       ; 1                ;  1.24        ; 16.7 +/-2.4          ;        905  ; 1        ; ; 
 750.01      ; 0                  ;      57.11   ;      +0.64                ;      -0.62                    ;   175;     24                      ;      0.680         ;     -2.392         ;      2.744         ;      0.920         ;        7.7  ;       +3.0               ;       -2.2                   ;      149.2      ;       +8.1                   ;       -6.4                       ;  0.993           ;  1.08        ;  --           ;        392  ;         ; ; 
 753.01      ; 0                  ;       9.76   ;      +0.61                ;      -0.65                    ;  1025;     43                      ;      0.279         ;     -4.619         ;      6.055         ;      0.921         ;       1.27  ;      +0.22               ;      -0.22                   ;       1111      ;        +42                   ;        -40                       ;  0.994           ;  1.24        ;  --           ;        416  ;         ; ; 
 757.02      ; 2                  ;        6.0   ;       +0.8                ;       -1.2                    ;  1660;    150                      ;      0.413         ;     -6.784         ;      8.983         ;      0.987         ;       39.6  ;      +13.5               ;       -4.5                   ;       1184      ;        +66                   ;        -51                       ; 1                ;  1.16        ; [18.6, 75.2] +/-2.8          ;        35.  ; 1        ; Kepler-229 d; 
 759.01      ; 0                  ;       8.25   ;      +0.19                ;      -0.22                    ;  1212;    706                      ;      0.501         ;    -16.427         ;     59.663         ;      0.997         ;       55.2  ;       +1.9               ;       -1.8                   ;     1136.4      ;      +12.3                   ;       -9.4                       ; 1                ;  1.27        ; [18.5, 33.5, 64.1, 71.9] +/-3.2          ;        254  ; 1        ; Kepler-230 b; 
 775.01      ; 0                  ;      49.04   ;      +0.80                ;      -0.70                    ;   204;     30                      ;      0.405         ;     -3.917         ;      5.654         ;      0.953         ;       10.9  ;       +1.6               ;       -1.9                   ;      189.4      ;       +9.5                   ;       -8.5                       ;  0.998           ;  1.15        ;  --           ;        523  ;         ; Kepler-52 c; 
 775.02      ; 0                  ;      48.59   ;      +0.28                ;      -0.23                    ;   206;    208                      ;      0.072         ;     -5.568         ;      7.863         ;      0.995         ;       17.3  ;       +1.2               ;       -1.1                   ;      282.0      ;       +3.5                   ;       -3.4                       ; 1                ;  1.12        ;  --           ;        650  ; 1, 3        ; Kepler-52 b; 
 783.01      ; 1                  ;     186.70   ;      +0.62                ;      -0.67                    ;    54;     67                      ;      0.424         ;     -2.936         ;      6.320         ;      0.927         ;       2.76  ;      +0.42               ;      -0.45                   ;      182.2      ;       +2.8                   ;       -3.1                       ; 1                ;  1.18        ;  --           ;        44.  ;         ; ; 
 784.01      ; 0                  ;      19.72   ;      +0.37                ;      -0.38                    ;   507;     76                      ;      0.138         ;     -5.185         ;      3.595         ;      0.976         ;       16.9  ;       +2.4               ;       -2.5                   ;        552      ;        +11                   ;        -13                       ; 1                ;  1.19        ;  --           ;        68.  ; 1        ; Kepler-231 c; 
 799.01      ; 1                  ;        7.9   ;       +0.8                ;       -1.1                    ;  1270;     78                      ;      0.148         ;     -2.563         ;      5.598         ;      0.974         ;       5.34  ;      +1.38               ;      -0.77                   ;        210      ;        +60                   ;       -108                       ; 1                ;  1.17        ; 18.5 +/-2.1          ;        372  ;         ; ; 
 804.01      ; 0                  ;      454.5   ;       +1.1                ;       -1.1                    ;    22;     26                      ;      0.346         ;     -2.186         ;      3.072         ;      0.944         ;        6.9  ;       +1.5               ;       -1.6                   ;      145.4      ;       +1.7                   ;       -1.8                       ;  0.992           ;  1.04        ;  --           ;        978  ;         ; ; 
 806.01      ; 0                  ;     26.797   ;     +0.065                ;     -0.063                    ;   373;   2852                      ;      0.226         ;   -123.714         ;    174.351         ;      0.946         ;       67.2  ;       +1.2               ;       -1.3                   ;      451.8      ;       +1.2                   ;       -1.0                       ; 1                ;  2.42        ; 17.0 +/-2.7          ;        20.  ; 1        ; Kepler-30 d; 
 806.02      ; 0                  ;     10.342   ;     +0.032                ;     -0.037                    ;   967;   8454                      ;      0.203         ;   -279.262         ;    741.660         ;      0.959         ;      31.28  ;      +0.28               ;      -0.33                   ;     1178.4      ;       +2.1                   ;       -1.8                       ; 1                ;  3.03        ; [20.3, 48.9, 76.0] +/-3.8          ;        45.  ; 1, 3        ; Kepler-30 c; 
 823.01      ; 1                  ;       6.56   ;      +0.68                ;      -0.78                    ;  1524;   1646                      ;      0.393         ;     -4.506         ;     28.555         ;      0.888         ;       1.47  ;      +0.38               ;      -0.20                   ;        743      ;        +12                   ;        -12                       ; 1                ;  1.96        ; (>5)          ;        321  ;         ; Active star; 
 824.01      ; 0                  ;      10.17   ;      +0.29                ;      -0.38                    ;   983;    181                      ;      0.451         ;     -9.779         ;     18.289         ;      0.916         ;       6.73  ;      +0.64               ;      -0.81                   ;        654      ;        +11                   ;        -12                       ; 1                ;  1.16        ; [23.8, 47.7, 64.3] +/-3.6          ;        312  ; 1        ; ; 
 829.01      ; 0                  ;      17.48   ;      +0.48                ;      -0.48                    ;   572;     54                      ;      0.302         ;     -4.793         ;      6.193         ;      0.970         ;       16.3  ;       +2.6               ;       -2.4                   ;        133      ;        +23                   ;        -22                       ; 1                ;  1.20        ;  --           ;        361  ; 1, 2        ; Kepler-53 b; 
 829.03      ; 0                  ;      17.22   ;      +0.38                ;      -0.41                    ;   581;     57                      ;      0.111         ;     -5.856         ;      2.547         ;      0.991         ;       21.8  ;       +2.3               ;       -2.4                   ;        396      ;        +16                   ;        -18                       ; 1                ;  1.08        ;  --           ;        253  ; 1, 2, 3        ; Kepler-53 c; 
 834.01      ; 0                  ;      26.46   ;      +0.48                ;      -0.45                    ;   378;     60                      ;      0.236         ;     -3.313         ;      4.843         ;      0.949         ;       4.03  ;      +0.56               ;      -0.51                   ;        270      ;        +13                   ;        -14                       ; 1                ;  1.34        ;  --           ;        246  ; 1, 2        ; Kepler-238 e; 
 841.01      ; 0                  ;      13.86   ;      +0.17                ;      -0.15                    ;   721;    261                      ;      0.156         ;     -9.288         ;     17.326         ;      0.990         ;      15.16  ;      +0.90               ;      -0.93                   ;      145.7      ;       +9.3                   ;       -9.4                       ; 1                ;  1.11        ;  --           ;        319  ; 1, 3        ; Kepler-27 b; 
 841.02      ; 0                  ;      13.95   ;      +0.16                ;      -0.16                    ;   717;    356                      ;      0.169         ;    -15.189         ;     27.562         ;      0.982         ;      17.07  ;      +0.84               ;      -0.92                   ;      534.9      ;       +6.0                   ;       -5.6                       ; 1                ;  1.18        ; [44.6, 138.9] +/-2.8          ;        90.  ; 1, 3        ; Kepler-27 c; 
 868.01      ; 0                  ;      9.983   ;     +0.081                ;     -0.088                    ;  1002;   4641                      ;      0.093         ;   -259.883         ;    230.947         ;      0.995         ;      35.91  ;      +0.51               ;      -0.59                   ;      928.6      ;       +1.9                   ;       -2.1                       ; 1                ;  3.08        ; 21.1 +/-3.4          ;        14.  ; 1        ; ; 
 869.02      ; 0                  ;      16.78   ;      +0.16                ;      -0.18                    ;   596;    317                      ;      0.416         ;     -8.907         ;     15.970         ;      0.991         ;       62.0  ;       +2.9               ;       -2.8                   ;      384.7      ;       +6.6                   ;       -7.1                       ; 1                ;  1.16        ; 5.8 +/-2.5          ;        83.  ; 1, 3        ; Kepler-245 d; 
 870.01      ; 0                  ;      43.35   ;      +0.38                ;      -0.33                    ;   231;    115                      ;      0.243         ;     -4.740         ;     10.441         ;      0.959         ;       8.77  ;      +0.59               ;      -0.82                   ;      210.4      ;       +6.4                   ;       -5.8                       ; 1                ;  1.17        ;  --           ;        573  ; 1        ; Kepler-28 b; 
 870.02      ; 0                  ;      44.25   ;      +0.34                ;      -0.39                    ;   226;     89                      ;      0.315         ;     -5.696         ;      5.612         ;      0.975         ;       12.0  ;       +1.1               ;       -1.2                   ;      331.1      ;       +4.6                   ;       -4.9                       ; 1                ;  1.15        ;  --           ;        841  ; 1, 3        ; Kepler-28 c; 
 872.01      ; 0                  ;     52.630   ;     +0.028                ;     -0.028                    ;   190;  12073                      ;      0.294         ;   -207.292         ;    971.868         ;      0.998         ;      52.14  ;      +0.50               ;      -0.45                   ;     336.75      ;      +0.35                   ;      -0.36                       ; 1                ;  3.18        ; (>5)          ;        123  ; 1        ; Kepler-46 b; 
 877.01      ; 0                  ;      17.45   ;      +0.65                ;      -0.63                    ;   573;     28                      ;      0.194         ;     -2.749         ;      2.764         ;      0.928         ;       2.96  ;      +0.58               ;      -0.56                   ;        659      ;        +20                   ;        -18                       ;  0.996           ;  1.21        ;  --           ;        713  ; 2        ; Kepler-81 b; 
 877.02      ; 0                  ;      18.95   ;      +0.45                ;      -0.40                    ;   528;     50                      ;      0.285         ;     -3.895         ;      4.734         ;      0.926         ;        7.0  ;       +1.3               ;       -1.3                   ;        468      ;        +14                   ;        -14                       ; 1                ;  1.18        ;  --           ;        178  ; 1, 2, 3        ; Kepler-81 c; 
 880.01      ; 0                  ;       9.82   ;      +0.39                ;      -0.45                    ;  1019;    274                      ;      0.123         ;    -11.111         ;     16.253         ;      0.972         ;       20.0  ;       +1.0               ;       -1.0                   ;      900.1      ;       +7.4                   ;       -7.8                       ; 1                ;  1.19        ; 101.5 +/-2.8          ;        62.  ; 1, 2, 3        ; Kepler-82 b; 
 880.02      ; 0                  ;       8.15   ;      +0.12                ;      -0.12                    ;  1226;   2406                      ;      0.504         ;    -58.832         ;    195.795         ;      0.986         ;      58.58  ;      +1.07               ;      -0.97                   ;     1090.2      ;       +4.5                   ;       -4.4                       ; 1                ;  1.78        ; [17.9, 58.9, 68.9] +/-3.2          ;        51.  ; 1, 2, 3        ; Kepler-82 c; 
 880.04      ; 0                  ;     509.45   ;      +0.48                ;      -0.64                    ;    20;     33                      ;      0.293         ;     -1.364         ;      3.066         ;      0.936         ;       10.3  ;       +1.4               ;       -1.8                   ;     142.08      ;      +0.72                   ;      -0.83                       ;  0.996           ;  1.23        ;  --           ;        259  ;         ; Kepler-82 d; 
 883.01      ; 0                  ;    1103.06   ;      +0.26                ;      -0.18                    ;     9;    280                      ;      0.164         ;    -10.833         ;     13.000         ;      0.947         ;      0.306  ;     +0.027               ;     -0.023                   ;     133.03      ;      +0.18                   ;      -0.14                       ;  0.999           ;  3.28        ;  --           ;        219  ; 1        ; ; 
 886.01      ; 0                  ;     11.712   ;     +0.089                ;     -0.069                    ;   854;   1124                      ;      0.964         ;     -8.524         ;    110.510         ;      0.996         ;       64.4  ;       +1.4               ;       -1.7                   ;      235.8      ;       +5.6                   ;       -4.8                       ; 1                ;  1.36        ; [22.7, 44.1] +/-2.4          ;        49.  ; 1, 3        ; Kepler-54 b; 
 898.01      ; 0                  ;      30.39   ;      +0.56                ;      -0.64                    ;   329;     36                      ;      0.304         ;     -2.439         ;      2.085         ;      0.964         ;       5.45  ;      +0.97               ;      -0.95                   ;        365      ;        +14                   ;        -12                       ;  0.998           ;  1.12        ;  --           ;        158  ; 2, 3        ; Kepler-83 b; 
 898.03      ; 0                  ;      26.36   ;      +0.70                ;      -0.70                    ;   379;     37                      ;      0.384         ;     -2.944         ;      2.679         ;      0.968         ;       14.6  ;       +2.5               ;       -2.2                   ;        488      ;        +12                   ;        -12                       ; 1                ;  1.14        ;  --           ;        93.  ; 2        ; Kepler-83 c; 
 902.01      ; 2                  ;       3.54   ;      +0.24                ;      -0.18                    ;  2828;   4074                      ;      0.350         ;   -121.819         ;    121.596         ;      0.996         ;        162  ;        +15               ;        -17                   ;       1513      ;        +33                   ;        -45                       ; 1                ;  2.52        ; [17.1, 24.5, 31.2, 46.1] +/-2.6          ;        48.  ; 1        ; ; 
 918.01      ; 0                  ;     11.284   ;     +0.095                ;     -0.095                    ;   886;   1185                      ;      0.219         ;    -53.263         ;     56.751         ;      0.988         ;       6.18  ;      +0.18               ;      -0.18                   ;      286.7      ;       +6.2                   ;       -6.1                       ; 1                ;  1.56        ; [28.9, 81.5] +/-3.0          ;        23.  ; 1        ; ; 
 935.01      ; 0                  ;      10.58   ;      +0.16                ;      -0.15                    ;   946;    375                      ;      0.170         ;    -10.160         ;     29.256         ;      0.983         ;      21.59  ;      +0.94               ;      -0.98                   ;      569.4      ;       +6.9                   ;       -7.4                       ; 1                ;  1.17        ; 20.8 +/-3.5          ;        420  ; 1, 3        ; Kepler-31 b; 
 935.02      ; 0                  ;       8.70   ;      +0.33                ;      -0.42                    ;  1149;    148                      ;      0.241         ;     -7.376         ;     14.011         ;      0.980         ;       20.9  ;       +1.3               ;       -1.4                   ;       1129      ;        +17                   ;        -15                       ; 1                ;  1.10        ;  --           ;        110  ; 1, 3        ; Kepler-31 c; 
 937.01      ; 1                  ;        9.4   ;       +0.6                ;       -1.2                    ;  1066;     35                      ;      0.128         ;     -4.300         ;      3.130         ;      0.956         ;       12.6  ;       +2.9               ;       -2.5                   ;        373      ;        +44                   ;        -64                       ; 1                ;  1.13        ;  --           ;        289  ;         ; ; 
 952.01      ; 0                  ;      38.27   ;      +0.52                ;      -0.50                    ;   261;     48                      ;      0.286         ;     -2.451         ;      3.267         ;      0.957         ;        5.7  ;       +1.2               ;       -1.2                   ;        191      ;        +10                   ;        -10                       ; 1                ;  1.10        ;  --           ;        135  ; 1        ; Kepler-32 b; 
 952.02      ; 0                  ;      38.43   ;      +0.32                ;      -0.28                    ;   260;     92                      ;      0.114         ;     -4.175         ;      5.525         ;      0.978         ;       15.9  ;       +1.4               ;       -1.4                   ;      328.8      ;       +4.8                   ;       -5.6                       ; 1                ;  1.13        ; 10.3 +/-2.1          ;        358  ; 3        ; Kepler-32 c; 
 952.04      ; 0                  ;    1687.34   ;      +0.49                ;      -0.48                    ;     6;     51                      ;      0.502         ;     -1.732         ;      3.501         ;      0.873         ;       13.3  ;       +2.4               ;       -2.2                   ;     136.98      ;      +0.21                   ;      -0.21                       ;  0.996           ;  1.40        ;  --           ;        250  ;         ; Kepler-32 e; 
 961.02      ; 0                  ;    4047.38   ;      +0.40                ;      -0.96                    ;     2;    113                      ;      0.599         ;     -0.831         ;      5.737         ;      0.845         ;       1.17  ;      +0.15               ;      -0.15                   ;      132.8      ;       +0.2                   ;       -2.2                       ;  0.994           ;  1.29        ;  --           ;        404  ;         ; Kepler-42 c; 
1024.01      ; 0                  ;      15.83   ;      +0.94                ;      -0.67                    ;   632;     30                      ;      0.276         ;     -1.890         ;      3.122         ;      0.955         ;       3.44  ;      +0.76               ;      -0.76                   ;        189      ;        +39                   ;        -31                       ;  0.991           ;  1.07        ;  --           ;        497  ;         ; ; 
1059.01      ; 0                  ;    3887.53   ;      +0.78                ;      -0.66                    ;     3;     30                      ;      0.414         ;     -1.213         ;      2.749         ;      0.942         ;       10.0  ;       +1.0               ;       -1.3                   ;     134.81      ;      +0.12                   ;      -0.13                       ;  0.995           ;  1.03        ;  --           ;        476  ;         ; ; 
1061.01      ; 0                  ;       7.39   ;      +1.06                ;      -0.95                    ;  1353;     92                      ;      0.538         ;     -4.148         ;      6.236         ;      0.972         ;         59  ;        +17               ;        -12                   ;        250      ;        +81                   ;       -102                       ; 1                ;  1.14        ;  --           ;        222  ; 1        ; ; 
1081.01      ; 0                  ;      10.12   ;      +0.13                ;      -0.12                    ;   988;    524                      ;      0.457         ;     -3.879         ;     52.849         ;      0.968         ;       73.1  ;       +2.9               ;       -3.0                   ;        132      ;        +12                   ;        -11                       ; 1                ;  1.42        ;  --           ;        253  ; 1        ; ; 
1102.01      ; 0                  ;      23.59   ;      +0.20                ;      -0.21                    ;   424;    204                      ;      0.229         ;     -4.726         ;     12.297         ;      0.977         ;       53.1  ;       +2.9               ;       -3.3                   ;      480.2      ;       +5.0                   ;       -5.4                       ; 1                ;  1.09        ; 58.8 +/-2.4          ;        471  ; 1, 3        ; Kepler-24 c; 
1102.02      ; 0                  ;      22.71   ;      +0.22                ;      -0.22                    ;   440;    142                      ;      0.359         ;     -2.612         ;      6.075         ;      0.987         ;       34.6  ;       +2.1               ;       -1.8                   ;      244.1      ;       +6.6                   ;       -6.6                       ; 1                ;  1.12        ;  --           ;        754  ; 1, 3        ; Kepler-24 b; 
1103.01      ; 2                  ;       6.50   ;      +0.55                ;      -0.45                    ;  1540;    385                      ;      0.152         ;    -34.552         ;     26.110         ;      0.967         ;       72.1  ;       +6.1               ;       -6.8                   ;        583      ;        +34                   ;        -33                       ; 1                ;  2.24        ; [28.1, 55.3] +/-3.0          ;        78.  ; 1        ; ; 
1162.01      ; 2                  ;        5.2   ;       +1.0                ;       -1.0                    ;  1926;     68                      ;      0.121         ;    -10.038         ;      2.826         ;      0.987         ;       19.0  ;       +6.0               ;       -2.8                   ;        311      ;        +62                   ;        -92                       ; 1                ;  1.12        ; 17.3 +/-2.8          ;        60.  ; 1        ; ; 
1203.01      ; 0                  ;       10.5   ;       +0.8                ;       -1.2                    ;   949;     32                      ;      0.269         ;     -3.322         ;      3.336         ;      0.982         ;       27.8  ;       +3.8               ;       -5.2                   ;        886      ;        +32                   ;        -33                       ; 1                ;  1.12        ;  --           ;        111  ; 2        ; Kepler-276 c; 
1215.01      ; 0                  ;       27.2   ;       +0.6                ;       -1.2                    ;   367;     40                      ;      0.355         ;     -3.205         ;      4.359         ;      0.955         ;       18.8  ;       +2.8               ;       -3.6                   ;        352      ;        +19                   ;        -34                       ; 1                ;  1.16        ;  --           ;        478  ; 1, 2        ; Kepler-277 b; 
1236.01      ; 0                  ;       8.15   ;      +0.15                ;      -0.13                    ;  1228;   1405                      ;      0.744         ;    -30.912         ;    120.563         ;      0.965         ;       84.1  ;       +1.9               ;       -1.9                   ;        416      ;        +11                   ;        -10                       ; 1                ;  1.69        ; (>5)          ;        225  ; 1, 2        ; Kepler-279 c; 
1236.02      ; 0                  ;     368.36   ;      +0.55                ;      -0.55                    ;    27;     49                      ;      0.340         ;     -3.728         ;      5.351         ;      0.935         ;       11.2  ;       +1.3               ;       -1.3                   ;      153.6      ;       +1.2                   ;       -1.4                       ;  0.995           ;  1.33        ;  --           ;        344  ;         ; Kepler-279 b; 
1236.03      ; 0                  ;      8.016   ;     +0.122                ;     -0.076                    ;  1247;   1783                      ;      0.396         ;    -28.936         ;     37.737         ;      0.976         ;      193.6  ;       +2.8               ;       -2.8                   ;       -230      ;        +19                   ;        -12                       ; 1                ;  1.90        ; [43.8, 83.3] +/-2.1          ;        105  ; 1, 2        ; Kepler-279 d; 
1241.01      ; 0                  ;      19.65   ;      +0.10                ;      -0.11                    ;   509;    863                      ;      0.274         ;    -26.053         ;     88.333         ;      0.980         ;       44.3  ;       +1.3               ;       -1.2                   ;      336.7      ;       +4.0                   ;       -3.6                       ; 1                ;  2.77        ;  --           ;        258  ; 3        ; Kepler-56 c; 
1241.02      ; 0                  ;     18.867   ;     +0.053                ;     -0.051                    ;   530;   2660                      ;      0.540         ;    -24.660         ;    213.219         ;      0.986         ;      182.8  ;       +2.7               ;       -3.1                   ;      551.5      ;       +1.8                   ;       -1.7                       ; 1                ;  2.81        ; [8.3, 35.4, 147.7, 350.2, 374.5] +/-2.8          ;        851  ; 1, 3        ; Kepler-56 b; 
1258.01      ; 1                  ;      42.51   ;      +0.35                ;      -0.32                    ;   235;     88                      ;      0.117         ;     -7.153         ;      4.923         ;      0.982         ;       13.8  ;       +1.3               ;       -1.3                   ;      186.4      ;       +6.5                   ;       -6.5                       ; 1                ;  2.04        ;  --           ;        88.  ;         ; Kepler-281 c; 
1270.01      ; 0                  ;      22.44   ;      +0.49                ;      -0.52                    ;   446;     41                      ;      0.260         ;     -3.396         ;      3.717         ;      0.963         ;       4.77  ;      +0.64               ;      -0.67                   ;        376      ;        +16                   ;        -17                       ; 1                ;  1.13        ;  --           ;        672  ; 2, 5        ; Kepler-57 b; 
1270.02      ; 0                  ;      22.12   ;      +0.18                ;      -0.17                    ;   452;    286                      ;      0.402         ;     -6.136         ;     23.579         ;      0.997         ;       35.9  ;       +1.9               ;       -2.0                   ;      162.3      ;       +6.5                   ;       -6.0                       ; 1                ;  1.19        ; 31.9 +/-2.8          ;        117  ; 1, 2, 3, 5        ; Kepler-57 c; 
1278.01      ; 0                  ;      106.3   ;       +1.1                ;       -1.0                    ;    94;     28                      ;      0.145         ;     -3.944         ;      1.834         ;      0.977         ;       13.8  ;       +2.9               ;       -3.1                   ;      173.2      ;       +9.1                   ;       -7.9                       ;  0.998           ;  1.04        ;  --           ;        391  ; 2        ; Kepler-282 d; 
1278.02      ; 0                  ;       50.4   ;       +1.3                ;       -1.2                    ;   198;     20                      ;      0.245         ;     -2.472         ;      2.055         ;      0.974         ;       13.6  ;       +3.4               ;       -3.4                   ;        288      ;        +15                   ;        -15                       ;  0.991           ;  1.42        ;  --           ;        69.  ; 2        ; Kepler-282 e; 
1287.01      ; 1                  ;     14.414   ;     +0.063                ;     -0.059                    ;   694;   6348                      ;      0.218         ;    -48.198         ;    529.434         ;      0.970         ;      32.83  ;      +0.48               ;      -0.36                   ;      724.6      ;       +2.5                   ;       -1.2                       ; 1                ;  1.76        ; [28.6, 54.8, 531.3, 1128.1] +/-3.7          ;        177  ;         ; Depth variations; 
1298.02      ; 0                  ;       6.78   ;      +0.88                ;      -0.90                    ;  1474;     65                      ;      2.088         ;     -6.030         ;      5.210         ;      0.822         ;         82  ;        +19               ;        -13                   ;       1006      ;        +22                   ;        -21                       ;  0.997           ;  1.13        ;  --           ;        5.9  ;         ; Kepler-283 c; 
1302.01      ; 1                  ;       7.56   ;      +0.65                ;      -0.69                    ;  1322;     67                      ;      0.272         ;     -5.908         ;      6.072         ;      0.980         ;       17.3  ;       +2.1               ;       -2.0                   ;       1262      ;        +55                   ;        -42                       ; 1                ;  1.20        ;  --           ;        168  ;         ; ; 
1307.01      ; 1                  ;      14.13   ;      +0.53                ;      -0.48                    ;   708;     39                      ;      0.123         ;     -4.982         ;      1.783         ;      0.966         ;       13.7  ;       +2.8               ;       -2.2                   ;        676      ;        +16                   ;        -19                       ; 1                ;  1.21        ; 106.4 +/-2.5          ;        3.4  ;         ; Kepler-287 c; 
1314.01      ; 0                  ;     268.27   ;      +0.63                ;      -0.92                    ;    37;     58                      ;      0.304         ;     -4.289         ;      7.911         ;      0.949         ;       17.5  ;       +4.6               ;       -2.8                   ;      144.9      ;       +2.1                   ;       -3.6                       ;  0.998           ;  1.56        ;  --           ;        767  ;         ; ; 
1336.01      ; 0                  ;      28.46   ;     +11.97                ;      -0.19                    ;   351;     51                      ;      0.478         ;     -3.045         ;      3.979         ;      0.859         ;       23.4  ;       +1.5               ;       -7.6                   ;      134.6      ;       +7.3                   ;       -5.2                       ;  0.998           ;  1.15        ;  --           ;        81.  ; 2        ; Kepler-58 b; 
1336.02      ; 0                  ;      31.35   ;      +0.50                ;      -0.50                    ;   319;     68                      ;      0.162         ;     -4.080         ;      3.164         ;      0.985         ;       31.9  ;       +5.6               ;       -4.1                   ;        367      ;        +10                   ;        -10                       ; 1                ;  1.11        ;  --           ;        103  ; 2        ; Kepler-58 c; 
1353.01      ; 0                  ;      10.89   ;      +0.24                ;      -0.63                    ;   919;    403                      ;      0.115         ;    -45.358         ;     21.836         ;      0.983         ;       5.50  ;      +0.36               ;      -0.30                   ;      758.0      ;       +6.2                   ;       -8.2                       ; 1                ;  1.77        ; [30.0, 39.6] +/-3.1          ;        66.  ; 1        ; Kepler-289 c; 
1366.01      ; 1                  ;      33.43   ;      +0.65                ;      -0.63                    ;   299;     39                      ;      0.223         ;     -4.045         ;      2.831         ;      0.968         ;       10.1  ;       +1.5               ;       -1.6                   ;        392      ;        +12                   ;        -12                       ; 1                ;  1.10        ;  --           ;        140  ;         ; Kepler-293 b; 
1391.01      ; 0                  ;     408.77   ;      +0.98                ;      -0.79                    ;    24;   -224                      ;      0.240         ;     -2.760         ;      1.673         ;      0.970         ;      0.351  ;     +0.075               ;     -0.078                   ;      156.3      ;       +2.2                   ;       -1.7                       ;  0.991           ;  1.12        ;  --           ;        739  ;         ; Bad linear fit, Bad Linear Fit, ; 
1426.01      ; 0                  ;       8.91   ;      +0.33                ;      -0.28                    ;  1123;    284                      ;      0.260         ;     -8.050         ;     22.279         ;      0.990         ;       45.8  ;       +2.5               ;       -2.5                   ;        459      ;        +19                   ;        -23                       ; 1                ;  1.17        ;  --           ;        48.  ; 1, 3        ; Kepler-297 b; 
1426.02      ; 0                  ;       4.65   ;      +0.44                ;      -0.39                    ;  2152;   1607                      ;      1.273         ;    -46.772         ;    131.783         ;      0.979         ;         84  ;        +14               ;        -12                   ;       1210      ;        +19                   ;        -17                       ; 1                ;  2.39        ; [17.8, 45.9, 66.7] +/-2.2          ;        126  ; 1, 3        ; Kepler-297 c; 
1426.03      ; 0                  ;       8.32   ;      +0.39                ;      -0.25                    ;  1201;    631                      ;      0.109         ;    -43.473         ;     30.271         ;      0.989         ;       29.4  ;       +1.4               ;       -1.6                   ;        184      ;        +26                   ;        -21                       ; 1                ;  1.68        ;  --           ;        63.  ; 1        ; ; 
1429.01      ; 0                  ;      11.99   ;      +0.67                ;      -0.73                    ;   834;     29                      ;      0.356         ;     -8.081         ;      2.363         ;      0.906         ;       19.8  ;       +3.0               ;       -3.3                   ;        266      ;        +21                   ;        -23                       ;  0.998           ;  1.06        ;  --           ;        46.  ; 1        ; ; 
1458.01      ; 0                  ;    214.167   ;     +0.087                ;     -0.083                    ;    47;   2324                      ;      0.460         ;    -59.513         ;    170.375         ;      0.964         ;       33.4  ;       +0.7               ;       -1.1                   ;     367.03      ;      +0.31                   ;      -0.26                       ; 1                ;  3.30        ; [187.3, 241.3] +/-3.3          ;        592  ; 1        ; ; 
1473.01      ; 0                  ;      52.98   ;      +0.76                ;      -0.64                    ;   189;     34                      ;      0.278         ;     -4.593         ;      3.543         ;      0.874         ;       4.14  ;      +0.83               ;      -0.84                   ;      456.8      ;       +8.5                   ;       -8.8                       ;  0.996           ;  1.27        ;  --           ;        251  ;         ; ; 
1474.01      ; 0                  ;     13.980   ;     +0.025                ;     -0.030                    ;   715;  10476                      ;      0.415         ;   -497.278         ;   2108.163         ;      0.642         ;      40.37  ;      +0.45               ;      -0.36                   ;      351.1      ;       +1.9                   ;       -1.8                       ; 1                ;  5.82        ; [5.7, 38.0, 62.3] +/-2.1          ;        42.  ; 1        ; Kepler-419 b; 
1476.01      ; 2                  ;        5.5   ;       +0.9                ;       -1.1                    ;  1821;    170                      ;      0.144         ;     -9.624         ;     10.760         ;      0.978         ;       47.6  ;      +19.3               ;       -7.0                   ;        523      ;        +35                   ;        -44                       ; 1                ;  1.12        ; 17.0 +/-3.0          ;        26.  ; 1        ; ; 
1477.01      ; 2                  ;       14.4   ;       +0.5                ;       -1.3                    ;   693;   2045                      ;      0.141         ;   -110.107         ;     79.230         ;      1.000         ;       64.1  ;       +4.8               ;       -7.7                   ;      495.7      ;       +4.5                   ;       -9.0                       ; 1                ;  2.57        ; 29.4 +/-5.3          ;        49.  ; 1        ; ; 
1478.01      ; 0                  ;       9.41   ;      +0.18                ;      -0.23                    ;  1062;    451                      ;      0.086         ;    -39.908         ;     22.996         ;      0.990         ;      11.04  ;      +0.36               ;      -0.38                   ;      976.2      ;       +5.6                   ;       -6.3                       ; 1                ;  1.40        ; [20.4, 35.0] +/-2.6          ;        1.7  ; 1        ; ; 
1525.02      ; 1                  ;      85.11   ;      +0.15                ;      -0.21                    ;   117;     94                      ;      0.835         ;     -8.896         ;      8.367         ;      0.839         ;      17.44  ;      +0.74               ;      -0.86                   ;      235.3      ;       +1.1                   ;       -1.5                       ; 1                ;  1.61        ;  --           ;        660  ;         ; ; 
1527.01      ; 2                  ;       4.71   ;      +1.24                ;      -0.80                    ;  2125;     22                      ;      0.172         ;     -4.572         ;      1.435         ;      0.957         ;       26.2  ;      +10.4               ;       -6.4                   ;        320      ;       +116                   ;       -136                       ;  0.999           ;  1.06        ;  --           ;        44.  ; 1        ; ; 
1529.01      ; 0                  ;      16.36   ;      +0.19                ;      -0.18                    ;   611;    219                      ;      0.611         ;     -4.333         ;     13.655         ;      0.996         ;       78.0  ;       +3.3               ;       -3.6                   ;      560.8      ;       +4.8                   ;       -5.3                       ; 1                ;  1.08        ;  --           ;        444  ; 1        ; Kepler-59 c; 
1529.02      ; 1                  ;      17.21   ;      +0.58                ;      -0.77                    ;   581;     47                      ;      0.561         ;     -1.908         ;      2.567         ;      0.979         ;       59.5  ;       +6.1               ;       -8.8                   ;        288      ;        +24                   ;        -34                       ; 1                ;  1.06        ;  --           ;        741  ;         ; Kepler-59 b; 
1546.01      ; 0                  ;     68.967   ;     +0.043                ;     -0.039                    ;   145;   7403                      ;      0.188         ;    -36.874         ;    521.452         ;      0.966         ;      1.387  ;     +0.016               ;     -0.016                   ;     268.97      ;      +0.46                   ;      -0.45                       ; 1                ;  2.43        ; (>5)          ;        985  ; 1        ; ; 
1557.01      ; 0                  ;    1336.46   ;      +0.61                ;      -0.60                    ;     7;     48                      ;      0.422         ;     -1.971         ;      4.285         ;      0.857         ;       1.90  ;      +0.27               ;      -0.28                   ;     140.00      ;      +0.28                   ;      -0.31                       ;  0.992           ;  1.09        ;  --           ;        872  ;         ; Kepler-304 b; 
1573.01      ; 0                  ;       6.85   ;      +0.32                ;      -0.24                    ;  1460;   2318                      ;      0.229         ;    -41.256         ;     82.884         ;      0.993         ;       79.5  ;       +5.4               ;       -6.1                   ;      768.8      ;       +2.3                   ;       -2.2                       ; 1                ;  1.82        ; [19.8, 27.6, 49.5, 58.0, 195.1] +/-2.5          ;        93.  ; 1        ; ; 
1573.02      ; 0                  ;      24.19   ;      +0.71                ;      -0.73                    ;   413;     37                      ;      0.262         ;     -2.147         ;      2.436         ;      0.951         ;       21.0  ;       +4.1               ;       -6.6                   ;        435      ;        +16                   ;        -28                       ;  0.992           ;  1.11        ;  --           ;        383  ;         ; ; 
1574.01      ; 0                  ;      17.48   ;      +0.52                ;      -0.49                    ;   572;    116                      ;      0.313         ;    -12.582         ;     16.221         ;      0.814         ;      10.93  ;      +1.01               ;      -0.97                   ;        574      ;        +11                   ;        -11                       ; 1                ;  1.22        ; [7.0, 27.8] +/-3.0          ;        2.7  ; 1        ; Kepler-87 b; 
1576.02      ; 0                  ;      18.77   ;      +0.53                ;      -0.46                    ;   533;     71                      ;      0.894         ;     -3.364         ;     12.257         ;      0.854         ;       10.3  ;       +1.3               ;       -1.2                   ;        231      ;        +25                   ;        -24                       ; 1                ;  1.21        ;  --           ;        249  ; 1, 2, 4, 5        ; Kepler-307 c; 
1581.01      ; 0                  ;      10.70   ;      +0.29                ;      -0.24                    ;   935;    151                      ;      0.459         ;     -4.302         ;     14.614         ;      0.980         ;       93.2  ;       +7.1               ;       -7.4                   ;        238      ;        +20                   ;        -18                       ; 1                ;  1.24        ; 33.8 +/-3.2          ;        260  ; 1        ; ; 
1582.01      ; 0                  ;       7.43   ;      +0.34                ;      -0.21                    ;  1347;   1053                      ;      0.458         ;    -46.762         ;     62.946         ;      0.992         ;       87.3  ;       +4.1               ;       -4.7                   ;      924.6      ;       +5.2                   ;       -4.9                       ; 1                ;  3.23        ; 19.1 +/-2.7          ;        35.  ; 1        ; ; 
1589.02      ; 0                  ;      35.98   ;      +0.53                ;      -0.63                    ;   278;     26                      ;      0.191         ;     -1.450         ;      2.882         ;      0.932         ;       21.6  ;       +3.4               ;       -3.6                   ;        163      ;        +11                   ;        -11                       ;  0.999           ;  1.10        ;  --           ;        369  ; 2, 3        ; Kepler-84 c; 
1598.01      ; 1                  ;      79.89   ;      +0.58                ;      -0.65                    ;   125;     24                      ;      0.381         ;     -4.177         ;      3.516         ;      0.872         ;        8.2  ;       +1.7               ;       -1.5                   ;      149.4      ;       +4.5                   ;       -6.8                       ;  0.999           ;  1.10        ;  --           ;        155  ;         ; Kepler-310 c; 
1599.02      ; 0                  ;       6.64   ;      +0.54                ;      -0.46                    ;  1507;    139                      ;      1.046         ;     -3.778         ;      2.090         ;      0.947         ;         79  ;         +9               ;        -10                   ;      969.7      ;       +9.2                   ;       -8.7                       ;  0.992           ;  1.10        ;  --           ;        276  ;         ; ; 
1601.02      ; 1                  ;        5.5   ;       +1.7                ;       -1.2                    ;  1826;     57                      ;      0.680         ;     -3.230         ;      2.906         ;      0.981         ;         64  ;        +22               ;        -14                   ;       1310      ;        +97                   ;       -120                       ; 1                ;  1.11        ;  --           ;        55.  ;         ; ; 
1628.01      ; 0                  ;      21.15   ;      +0.50                ;      -0.73                    ;   473;     53                      ;      0.230         ;     -4.846         ;      6.374         ;      0.971         ;       8.28  ;      +0.81               ;      -0.96                   ;        335      ;        +17                   ;        -25                       ; 1                ;  1.20        ;  --           ;        210  ; 1        ; Kepler-312 c; 
1675.01      ; 0                  ;      18.85   ;      +0.42                ;      -0.47                    ;   530;     80                      ;      0.284         ;     -4.058         ;      7.448         ;      0.992         ;       16.9  ;       +1.7               ;       -1.5                   ;        543      ;        +12                   ;        -12                       ; 1                ;  1.08        ;  --           ;        466  ; 1        ; ; 
1681.02      ; 0                  ;     842.63   ;      +0.61                ;      -0.41                    ;    12;     34                      ;      0.407         ;     -1.510         ;      1.396         ;      0.984         ;       11.1  ;       +1.8               ;       -1.5                   ;     139.08      ;      +0.72                   ;      -0.44                       ;  0.993           ;  1.68        ;  --           ;        263  ;         ; ; 
1707.01      ; 2                  ;       4.90   ;      +1.69                ;      -0.94                    ;  2043;    104                      ;      0.386         ;     -7.177         ;      8.612         ;      0.949         ;        125  ;        +69               ;        -45                   ;       1640      ;       +226                   ;       -243                       ; 1                ;  1.04        ;  --           ;        47.  ; 1        ; Kepler-315 b; 
1720.01      ; 2                  ;        8.1   ;       +1.1                ;       -1.4                    ;  1239;     55                      ;      0.216         ;     -6.206         ;      4.180         ;      0.979         ;       33.9  ;       +4.7               ;       -4.8                   ;        570      ;        +45                   ;       -116                       ; 1                ;  1.96        ;  --           ;        106  ; 1        ; ; 
1751.02      ; 2                  ;       2.87   ;      +0.98                ;      -0.35                    ;  3486;    835                      ;      0.935         ;    -15.495         ;     61.854         ;      0.998         ;        176  ;        +48               ;        -69                   ;       1630      ;       +124                   ;       -178                       ; 1                ;  1.45        ; [23.1, 37.8] +/-2.4          ;        273  ; 1        ; ; 
1781.01      ; 2                  ;       7.34   ;      +0.72                ;      -0.60                    ;  1363;    321                      ;      0.281         ;    -15.485         ;     19.380         ;      0.967         ;       2.17  ;      +0.19               ;      -0.16                   ;        373      ;        +60                   ;        -47                       ; 1                ;  2.70        ;  --           ;        523  ; 1        ; ; 
1781.03      ; 0                  ;     11.559   ;     +0.067                ;     -0.087                    ;   865;   1752                      ;      0.339         ;   -103.035         ;    172.317         ;      0.970         ;      34.85  ;      +0.67               ;      -0.63                   ;      693.3      ;       +2.4                   ;       -2.9                       ; 1                ;  2.65        ; [31.3, 46.2, 57.1] +/-3.1          ;        84.  ; 1        ; ; 
1783.02      ; 2                  ;      10.60   ;      +1.53                ;      -0.77                    ;   943;    264                      ;      0.440         ;    -25.532         ;     20.803         ;      0.983         ;       55.3  ;       +3.2               ;       -2.6                   ;        796      ;        +14                   ;        -12                       ; 1                ;  1.47        ;  --           ;        2.4  ; 1        ; ; 
1802.01      ; 0                  ;      42.96   ;      +0.25                ;      -0.19                    ;   233;    291                      ;      0.240         ;     -7.258         ;     12.953         ;      0.994         ;       7.80  ;      +0.33               ;      -0.48                   ;      305.9      ;       +2.8                   ;       -2.6                       ; 1                ;  1.12        ;  --           ;        164  ; 1        ; ; 
1804.01      ; 0                  ;     425.20   ;      +0.36                ;      -0.36                    ;    24;    103                      ;      0.290         ;     -6.365         ;     10.657         ;      0.955         ;       2.03  ;      +0.19               ;      -0.17                   ;     134.83      ;      +0.76                   ;      -0.75                       ; 1                ;  1.68        ;  --           ;        171  ; 1        ; ; 
1805.01      ; 1                  ;      44.68   ;      +0.48                ;      -0.46                    ;   224;     62                      ;      0.073         ;     -3.738         ;      2.991         ;      0.989         ;       3.51  ;      +0.46               ;      -0.45                   ;      229.4      ;       +8.0                   ;       -8.1                       ; 1                ;  1.09        ;  --           ;        101  ;         ; Kepler-319 c, Active star; 
1809.02      ; 0                  ;     733.30   ;      +0.55                ;      -0.22                    ;    14;     45                      ;      0.325         ;     -2.908         ;      3.316         ;      0.959         ;       3.27  ;      +0.65               ;      -0.41                   ;     140.44      ;      +0.39                   ;      -0.38                       ;  0.998           ;  1.14        ;  --           ;        112  ;         ; Kepler-321 b; 
1814.01      ; 0                  ;     125.22   ;      +0.10                ;      -0.10                    ;    80;   1067                      ;      0.147         ;    -39.077         ;     50.889         ;      0.991         ;       34.2  ;       +1.1               ;       -1.6                   ;     154.67      ;      +0.67                   ;      -0.78                       ; 1                ;  2.43        ; 192.1 +/-3.1          ;        224  ; 1        ; ; 
1830.01      ; 1                  ;      15.49   ;      +0.67                ;      -0.75                    ;   645;     41                      ;      0.361         ;     -4.389         ;      2.684         ;      0.969         ;        7.5  ;       +1.0               ;       -1.3                   ;        701      ;        +16                   ;        -16                       ; 1                ;  1.15        ;  --           ;        244  ;         ; ; 
1831.01      ; 2                  ;       4.24   ;      +1.38                ;      -0.47                    ;  2361;    216                      ;      0.263         ;    -13.221         ;      6.542         ;      0.993         ;         84  ;        +21               ;        -28                   ;       1480      ;       +128                   ;       -159                       ; 1                ;  1.12        ; [18.4, 36.0, 60.3] +/-2.9          ;        103  ; 1        ; Kepler-324 c; 
1832.03      ; 1                  ;       8.46   ;      +0.53                ;      -0.49                    ;  1182;     33                      ;      0.078         ;     -3.053         ;      1.234         ;      0.985         ;       17.2  ;       +2.1               ;       -2.2                   ;        496      ;        +35                   ;        -37                       ;  0.999           ;  1.23        ;  --           ;        167  ;         ; Kepler-325 d; 
1838.01      ; 2                  ;       4.83   ;      +1.49                ;      -0.81                    ;  2071;     89                      ;      0.429         ;     -6.172         ;      5.903         ;      0.950         ;       12.5  ;       +3.3               ;       -2.4                   ;        280      ;       +200                   ;       -117                       ; 1                ;  1.20        ;  --           ;        37.  ; 1        ; ; 
1840.01      ; 0                  ;      17.27   ;      +0.25                ;      -0.22                    ;   579;    172                      ;      0.518         ;     -7.435         ;     27.732         ;      0.640         ;      12.53  ;      +0.91               ;      -0.86                   ;      332.6      ;       +8.7                   ;       -9.6                       ; 1                ;  1.24        ; 27.0 +/-2.8          ;        703  ; 1        ; ; 
1841.01      ; 1                  ;      11.78   ;      +0.48                ;      -0.44                    ;   849;     44                      ;      0.396         ;     -6.485         ;      3.590         ;      0.934         ;        7.5  ;       +1.1               ;       -1.3                   ;        544      ;        +23                   ;        -18                       ; 1                ;  1.07        ;  --           ;        148  ;         ; ; 
1848.01      ; 2                  ;       3.51   ;      +0.72                ;      -0.68                    ;  2850;    118                      ;      0.160         ;     -7.686         ;      8.133         ;      0.959         ;         49  ;        +22               ;        -13                   ;        150      ;       +123                   ;       -169                       ; 1                ;  1.17        ; 15.3 +/-2.1          ;        88.  ; 1        ; ; 
1854.01      ; 0                  ;        9.1   ;       +0.6                ;       -1.0                    ;  1097;     75                      ;      0.516         ;     -7.018         ;      4.905         ;      0.977         ;       15.3  ;       +2.5               ;       -2.0                   ;        976      ;        +25                   ;        -22                       ; 1                ;  1.13        ;  --           ;        7.6  ; 1        ; ; 
1856.01      ; 0                  ;       8.41   ;      +0.13                ;      -0.15                    ;  1189;    692                      ;      0.350         ;    -13.193         ;     72.260         ;      0.962         ;       80.1  ;       +1.9               ;       -1.9                   ;     1229.0      ;      +10.3                   ;       -8.4                       ; 1                ;  1.26        ;  --           ;        185  ; 1        ; ; 
1873.01      ; 0                  ;       31.9   ;       +1.4                ;       -1.3                    ;   313;     18                      ;      0.119         ;     -3.900         ;      1.089         ;      0.976         ;       14.2  ;       +4.0               ;       -3.8                   ;        502      ;        +13                   ;        -13                       ;  0.991           ;  1.11        ;  --           ;        136  ; 1, 2        ; Kepler-328 c; 
1889.02      ; 1                  ;     115.61   ;      +0.58                ;      -0.54                    ;    86;     37                      ;      0.535         ;     -1.882         ;      3.960         ;      0.944         ;       28.9  ;       +2.9               ;       -7.0                   ;      141.1      ;       +2.1                   ;       -5.1                       ; 1                ;  1.21        ;  --           ;        385  ;         ; ; 
1890.01      ; 1                  ;      993.3   ;       +1.3                ;       -1.7                    ;    10;     42                      ;      0.234         ;     -3.061         ;      5.036         ;      0.899         ;        4.4  ;       +2.2               ;       -1.1                   ;     138.08      ;      +0.56                   ;      -0.93                       ; 1                ;  1.33        ;  --           ;        506  ;         ; ; 
1897.01      ; 1                  ;      11.46   ;      +0.64                ;      -0.84                    ;   873;     40                      ;      0.391         ;     -6.407         ;      5.205         ;      0.977         ;       16.5  ;       +2.1               ;       -2.2                   ;        763      ;        +21                   ;        -19                       ; 1                ;  1.09        ; 74.9 +/-3.6          ;        24.  ;         ; ; 
1907.01      ; 0                  ;      15.48   ;      +0.73                ;      -0.68                    ;   646;     58                      ;      0.578         ;     -3.340         ;      6.219         ;      0.881         ;        8.7  ;       +1.3               ;       -1.1                   ;        621      ;        +16                   ;        -17                       ; 1                ;  1.11        ;  --           ;        405  ; 1        ; ; 
1914.01      ; 0                  ;     162.19   ;      +0.68                ;      -0.77                    ;    62;     32                      ;      0.603         ;     -5.466         ;      4.672         ;      0.886         ;        8.6  ;       +1.4               ;       -1.1                   ;      185.8      ;       +3.0                   ;       -2.5                       ;  0.994           ;  1.22        ;  --           ;        232  ;         ; ; 
1915.02      ; 1                  ;      60.17   ;      +0.67                ;      -0.53                    ;   166;     41                      ;      0.839         ;     -6.492         ;      2.413         ;      0.883         ;         42  ;        +11               ;        -11                   ;      173.9      ;       +8.2                   ;       -7.3                       ;  0.999           ;  1.13        ;  --           ;        21.  ;         ; Kepler-335 c; 
1934.01      ; 0                  ;      28.54   ;      +0.51                ;      -0.47                    ;   350;     53                      ;      0.217         ;     -4.527         ;      6.031         ;      0.900         ;       14.3  ;       +1.7               ;       -1.8                   ;        237      ;        +14                   ;        -12                       ; 1                ;  1.11        ; 18.7 +/-2.4          ;        204  ; 1        ; ; 
1944.01      ; 1                  ;     350.75   ;      +0.66                ;      -0.62                    ;    29;     25                      ;      0.339         ;     -2.963         ;      3.734         ;      0.881         ;        7.4  ;       +1.6               ;       -1.5                   ;      156.8      ;       +1.5                   ;       -1.5                       ;  0.999           ;  1.11        ;  --           ;        229  ;         ; ; 
1955.02      ; 2                  ;       6.18   ;      +0.72                ;      -0.99                    ;  1619;     63                      ;      0.420         ;     -4.272         ;      3.681         ;      0.941         ;       37.9  ;       +7.8               ;       -5.5                   ;        420      ;        +45                   ;        -97                       ; 1                ;  1.15        ; 17.6 +/-2.5          ;        3.3  ; 1        ; Kepler-342 d; 
1955.04      ; 0                  ;        6.2   ;       +1.2                ;       -1.2                    ;  1618;     40                      ;      0.320         ;     -5.557         ;      4.153         ;      0.821         ;       20.6  ;       +4.2               ;       -3.5                   ;       1204      ;        +34                   ;        -82                       ; 1                ;  1.15        ;  --           ;        341  ; 1        ; Kepler-342 c; 
1958.01      ; 1                  ;      11.46   ;      +0.36                ;      -0.59                    ;   872;     50                      ;      0.269         ;     -4.642         ;      4.646         ;      0.925         ;        9.7  ;       +1.4               ;       -3.2                   ;        967      ;        +30                   ;        -18                       ; 1                ;  1.13        ;  --           ;        500  ;         ; Kepler-66 b; 
1973.01      ; 0                  ;      23.64   ;      +0.20                ;      -0.20                    ;   423;    245                      ;      0.143         ;     -4.620         ;     15.770         ;      0.994         ;       18.2  ;       +1.1               ;       -1.0                   ;      292.3      ;       +6.5                   ;       -6.8                       ; 1                ;  1.10        ;  --           ;        42.  ; 1        ; ; 
1977.01      ; 0                  ;      67.96   ;      +1.08                ;      -0.85                    ;   147;     27                      ;      0.239         ;     -2.556         ;      2.840         ;      0.965         ;        6.3  ;       +1.1               ;       -1.2                   ;        180      ;        +12                   ;        -10                       ;  0.998           ;  1.06        ;  --           ;        436  ;         ; Kepler-345 c; 
1981.01      ; 1                  ;    2190.11   ;      +0.69                ;      -0.56                    ;     5;     34                      ;      0.298         ;     -1.379         ;      3.752         ;      0.923         ;       4.75  ;      +0.54               ;      -0.77                   ;     135.67      ;      +0.19                   ;      -0.20                       ;  0.999           ;  1.24        ;  --           ;        563  ;         ; ; 
1999.01      ; 1                  ;       9.90   ;      +0.17                ;      -0.19                    ;  1010;    285                      ;      0.304         ;     -4.066         ;     29.869         ;      0.952         ;      10.40  ;      +0.57               ;      -0.58                   ;     1122.8      ;      +10.3                   ;       -9.8                       ; 1                ;  1.39        ;  --           ;        751  ;         ; ; 
2001.01      ; 1                  ;      41.38   ;      +0.70                ;      -0.53                    ;   242;     52                      ;      0.339         ;     -3.786         ;      6.362         ;      0.742         ;       10.3  ;       +1.3               ;       -1.3                   ;      314.9      ;       +8.8                   ;       -6.4                       ; 1                ;  1.39        ;  --           ;        106  ;         ; ; 
2013.01      ; 1                  ;    1270.80   ;      +0.81                ;      -0.77                    ;     8;     39                      ;      0.173         ;     -1.986         ;      2.931         ;      0.952         ;       5.79  ;      +0.80               ;      -0.97                   ;     135.93      ;      +0.69                   ;      -0.63                       ; 1                ;  1.07        ;  --           ;        642  ;         ; ; 
2025.01      ; 0                  ;      27.79   ;      +0.69                ;      -0.67                    ;   360;     41                      ;      0.135         ;     -3.240         ;      3.053         ;      0.970         ;       10.4  ;       +2.1               ;       -2.3                   ;        339      ;        +12                   ;        -17                       ; 1                ;  1.11        ;  --           ;        273  ; 2        ; Kepler-350 c; 
2038.01      ; 0                  ;       9.95   ;      +0.27                ;      -0.23                    ;  1005;    165                      ;      0.377         ;     -3.601         ;     14.601         ;      0.976         ;       40.9  ;       +2.0               ;       -3.0                   ;        555      ;        +12                   ;        -14                       ; 1                ;  1.24        ;  --           ;        549  ; 1, 2, 3        ; Kepler-85 b; 
2038.02      ; 0                  ;      10.78   ;      +0.21                ;      -0.18                    ;   928;    227                      ;      0.272         ;     -6.291         ;     19.200         ;      0.965         ;       50.7  ;       +3.4               ;       -3.2                   ;        154      ;        +16                   ;        -15                       ; 1                ;  1.29        ;  --           ;        317  ; 1, 2, 3        ; Kepler-85 c; 
2042.01      ; 0                  ;      49.04   ;      +0.14                ;      -0.18                    ;   204;    130                      ;      0.496         ;    -15.179         ;     22.135         ;      0.726         ;       16.1  ;       +1.3               ;       -1.1                   ;      377.5      ;       +1.8                   ;       -1.8                       ;  0.997           ;  2.00        ;  --           ;        120  ;         ; ; 
2079.01      ; 0                  ;     539.18   ;      +0.56                ;      -0.78                    ;    19;     50                      ;      0.297         ;     -0.899         ;      3.690         ;      0.887         ;        7.6  ;       +1.3               ;       -1.4                   ;      135.5      ;       +0.9                   ;       -1.5                       ;  0.993           ;  1.10        ;  --           ;        137  ;         ; ; 
2086.01      ; 0                  ;       6.52   ;      +0.82                ;      -0.62                    ;  1533;    112                      ;      1.065         ;     -3.358         ;     13.314         ;      0.900         ;         69  ;        +13               ;        -13                   ;        973      ;        +12                   ;        -13                       ; 1                ;  1.17        ;  --           ;        112  ; 5        ; Kepler-60 b; 
2086.02      ; 0                  ;      14.07   ;      +0.35                ;      -0.37                    ;   711;     78                      ;      0.187         ;     -3.023         ;      5.534         ;      0.986         ;       29.0  ;       +4.0               ;       -3.3                   ;        392      ;        +20                   ;        -19                       ; 1                ;  1.17        ;  --           ;        543  ; 1, 3, 5        ; Kepler-60 c; 
2086.03      ; 0                  ;       6.54   ;      +0.81                ;      -0.35                    ;  1529;    243                      ;      0.454         ;     -3.255         ;      6.790         ;      0.973         ;        103  ;        +12               ;        -15                   ;        205      ;        +84                   ;        -41                       ; 1                ;  1.17        ;  --           ;        235  ; 5        ; Kepler-60 d; 
2092.01      ; 0                  ;        6.2   ;       +1.8                ;       -3.0                    ;  1601;     31                      ;      0.158         ;     -3.155         ;      2.064         ;      0.946         ;       27.5  ;      +58.4               ;       -6.7                   ;       1370      ;       +722                   ;       -150                       ;  0.998           ;  1.08        ;  --           ;        45.  ; 1        ; Kepler-359 c; 
2092.02      ; 1                  ;       4.69   ;      +2.87                ;      -0.93                    ;  2130;     28                      ;      0.230         ;     -2.345         ;      2.848         ;      0.959         ;         32  ;        +13               ;        -15                   ;       1418      ;        +83                   ;       -100                       ; 1                ;  1.06        ;  --           ;        28.  ;         ; Kepler-359 b; 
2092.03      ; 0                  ;        5.1   ;       +1.4                ;       -2.1                    ;  1959;     45                      ;      2.062         ;     -3.781         ;      2.761         ;      0.930         ;         86  ;       +116               ;        -23                   ;        470      ;       +154                   ;       -196                       ;  0.991           ;  1.12        ;  --           ;        68.  ;         ; Kepler-359 d; 
2094.01      ; 0                  ;       5.11   ;      +1.50                ;      -0.65                    ;  1957;     95                      ;      0.565         ;     -4.804         ;      4.514         ;      0.972         ;         72  ;        +28               ;        -25                   ;       1073      ;        +56                   ;        -37                       ; 1                ;  1.19        ; 17.8 +/-2.9          ;        80.  ; 1        ; ; 
2106.01      ; 0                  ;     329.82   ;      +0.80                ;      -0.59                    ;    30;     38                      ;      0.598         ;     -2.822         ;      4.084         ;      0.890         ;       14.8  ;       +2.3               ;       -2.5                   ;      141.6      ;       +2.4                   ;       -1.7                       ;  0.993           ;  1.21        ;  --           ;        349  ;         ; ; 
2124.01      ; 1                  ;      99.94   ;      +0.86                ;      -0.54                    ;   100;     24                      ;      0.217         ;     -4.260         ;      2.565         ;      0.904         ;       17.4  ;       +3.0               ;       -3.1                   ;      209.3      ;       +5.9                   ;       -4.5                       ;  0.999           ;  1.15        ;  --           ;        224  ;         ; ; 
2126.01      ; 1                  ;     104.93   ;      +0.65                ;      -0.44                    ;    95;     31                      ;      0.288         ;     -2.699         ;      2.996         ;      0.920         ;       12.9  ;       +1.8               ;       -2.0                   ;      360.5      ;       +3.7                   ;       -2.7                       ;  0.999           ;  1.51        ;  --           ;        377  ;         ; ; 
2133.01      ; 1                  ;    287.738   ;     +0.084                ;     -0.088                    ;    35;    853                      ;      0.307         ;    -41.168         ;     95.066         ;      0.880         ;      22.47  ;      +0.60               ;      -0.66                   ;     163.69      ;      +0.30                   ;      -0.29                       ; 1                ;  4.73        ; [205.4, 386.0] +/-3.1          ;        113  ;         ; Kepler-91 b, High freq. pulsations; 
2150.01      ; 1                  ;       7.75   ;      +0.53                ;      -0.50                    ;  1291;     64                      ;      0.337         ;     -2.311         ;      5.698         ;      0.989         ;       39.6  ;       +4.9               ;       -4.9                   ;       1118      ;        +27                   ;        -26                       ; 1                ;  1.11        ;  --           ;        421  ;         ; ; 
2179.01      ; 0                  ;      80.05   ;      +1.13                ;      -0.60                    ;   125;     33                      ;      0.422         ;     -4.025         ;      4.765         ;      0.908         ;       10.6  ;       +1.7               ;       -3.4                   ;      401.3      ;      +11.7                   ;       -6.2                       ;  0.996           ;  1.09        ;  --           ;        533  ;         ; Kepler-369 c; 
2199.01      ; 2                  ;        4.7   ;       +1.1                ;       -1.1                    ;  2143;    130                      ;      0.615         ;     -3.592         ;      8.915         ;      0.992         ;         63  ;        +56               ;        -18                   ;        479      ;        +41                   ;        -60                       ; 1                ;  1.07        ; 17.4 +/-2.4          ;        88.  ; 1        ; ; 
2253.01      ; 0                  ;      106.8   ;       +2.3                ;       -2.0                    ;    94;     29                      ;      0.260         ;     -2.295         ;      2.178         ;      0.969         ;       11.8  ;       +3.4               ;       -2.0                   ;        115      ;        +15                   ;        -23                       ;  0.996           ;  1.06        ;  --           ;        136  ;         ; ; 
2274.01      ; 1                  ;      257.6   ;       +2.2                ;       -1.1                    ;    39;     30                      ;      0.402         ;     -3.440         ;      4.826         ;      0.957         ;       14.4  ;       +2.6               ;       -2.9                   ;      190.8      ;       +7.2                   ;       -4.1                       ; 1                ;  1.77        ;  --           ;        886  ;         ; ; 
2291.01      ; 2                  ;       7.82   ;      +0.54                ;      -0.75                    ;  1279;     82                      ;      1.064         ;     -4.428         ;      5.162         ;      0.957         ;       41.7  ;       +4.3               ;       -3.4                   ;       1044      ;        +15                   ;        -12                       ; 1                ;  1.15        ;  --           ;        220  ; 1        ; ; 
2300.01      ; 0                  ;      107.7   ;       +1.1                ;       -1.3                    ;    93;     28                      ;      0.476         ;     -1.905         ;      2.916         ;      0.943         ;       4.50  ;      +0.73               ;      -0.57                   ;      200.8      ;       +6.8                   ;       -5.1                       ;  0.998           ;  1.06        ;  --           ;        150  ;         ; ; 
2310.01      ; 2                  ;       3.79   ;      +0.61                ;      -0.57                    ;  2639;     38                      ;      0.575         ;     -4.087         ;      3.909         ;      0.904         ;       33.5  ;       +7.5               ;       -7.0                   ;       -122      ;       +113                   ;        -99                       ; 1                ;  1.06        ;  --           ;        269  ; 1        ; ; 
2353.01      ; 1                  ;     453.36   ;      +0.42                ;      -0.45                    ;    22;     32                      ;      0.182         ;     -1.963         ;      2.288         ;      0.955         ;       4.98  ;      +1.10               ;      -0.93                   ;     142.63      ;      +0.77                   ;      -0.82                       ;  0.999           ;  1.05        ;  --           ;        160  ;         ; ; 
2354.01      ; 1                  ;       7.25   ;      +0.48                ;      -0.52                    ;  1379;    212                      ;      0.417         ;     -2.994         ;     14.707         ;      0.988         ;      10.90  ;      +1.04               ;      -0.83                   ;       1133      ;        +27                   ;        -23                       ; 1                ;  1.02        ;  --           ;        295  ;         ; ; 
2367.01      ; 0                  ;     182.30   ;      +0.40                ;      -0.47                    ;    55;     46                      ;      0.323         ;     -2.887         ;      2.235         ;      0.965         ;       12.5  ;       +1.3               ;       -1.2                   ;      168.7      ;       +1.6                   ;       -2.3                       ;  0.995           ;  1.56        ;  --           ;        424  ;         ; ; 
2386.01      ; 0                  ;        7.5   ;       +0.9                ;       -1.7                    ;  1329;     55                      ;      0.274         ;     -2.967         ;      6.542         ;      0.964         ;       46.5  ;       +8.1               ;       -6.0                   ;       1285      ;       +134                   ;        -58                       ; 1                ;  1.12        ;  --           ;        174  ; 1        ; ; 
2433.01      ; 1                  ;      13.24   ;      +0.40                ;      -0.33                    ;   755;     79                      ;      0.769         ;     -4.391         ;      7.344         ;      0.988         ;       38.6  ;       +4.0               ;       -3.0                   ;        674      ;        +17                   ;        -17                       ; 1                ;  1.24        ;  --           ;        10.  ;         ; Kepler-385 c; 
2445.01      ; 0                  ;       7.14   ;      +1.22                ;      -0.87                    ;  1400;     69                      ;      0.338         ;     -2.973         ;      3.436         ;      0.985         ;         96  ;        +22               ;        -19                   ;       1470      ;        +93                   ;       -108                       ; 1                ;  1.18        ;  --           ;        211  ; 1        ; ; 
2480.01      ; 0                  ;    2081.09   ;      +0.82                ;      -0.52                    ;     5;     36                      ;      0.436         ;     -0.891         ;      2.925         ;      0.956         ;       3.82  ;      +0.81               ;      -0.73                   ;     133.86      ;      +0.29                   ;      -0.22                       ;  0.995           ;  1.06        ;  --           ;        950  ;         ; ; 
2486.01      ; 1                  ;     183.40   ;      +0.92                ;      -0.89                    ;    55;     41                      ;      0.262         ;     -1.484         ;      3.224         ;      0.926         ;        9.5  ;       +1.9               ;       -1.5                   ;      158.9      ;       +4.4                   ;       -3.4                       ;  0.999           ;  1.10        ;  --           ;        203  ;         ; ; 
2522.01      ; 0                  ;       34.5   ;       +1.0                ;       -1.2                    ;   290;     41                      ;      0.482         ;     -2.006         ;      4.889         ;      0.954         ;        7.0  ;       +2.0               ;       -1.6                   ;        374      ;        +16                   ;        -17                       ;  0.993           ;  1.48        ;  --           ;        452  ;         ; ; 
2577.01      ; 1                  ;     129.42   ;      +0.29                ;      -0.29                    ;    77;    133                      ;      0.254         ;    -15.222         ;     16.030         ;      0.899         ;       18.6  ;       +2.2               ;       -2.4                   ;      147.0      ;       +2.0                   ;       -2.2                       ; 1                ;  2.26        ; 147.7 +/-3.5          ;        55.  ;         ; High freq. pulsations; 
2582.01      ; 0                  ;       6.17   ;      +0.96                ;      -0.97                    ;  1622;     23                      ;      0.148         ;     -2.376         ;      1.309         ;      0.951         ;       28.4  ;       +8.5               ;       -7.1                   ;        373      ;        +35                   ;        -44                       ;  0.990           ;  1.09        ;  --           ;        19.  ;         ; ; 
2610.01      ; 1                  ;     148.44   ;      +0.30                ;      -0.32                    ;    67;    110                      ;      1.026         ;     -8.084         ;     11.649         ;      0.966         ;       86.5  ;       +2.7               ;       -8.3                   ;      183.7      ;       +1.2                   ;       -1.8                       ; 1                ;  1.80        ;  --           ;        315  ;         ; High freq. pulsations; 
2610.02      ; 1                  ;       5.77   ;      +0.24                ;      -0.21                    ;  1733;    112                      ;      0.345         ;     -6.798         ;     14.316         ;      0.933         ;      149.8  ;      +16.9               ;       -7.5                   ;       1491      ;        +33                   ;        -23                       ; 1                ;  1.74        ; [29.1, 43.3] +/-3.5          ;        4.8  ;         ; High freq. pulsations; 
2613.01      ; 0                  ;      10.70   ;      +0.47                ;      -0.77                    ;   935;     67                      ;      0.590         ;     -6.893         ;      6.173         ;      0.953         ;       37.0  ;       +4.2               ;       -3.4                   ;        751      ;        +19                   ;        -15                       ; 1                ;  1.96        ;  --           ;        186  ; 1        ; ; 
2666.01      ; 2                  ;       4.43   ;      +0.62                ;      -0.78                    ;  2259;     43                      ;      0.721         ;     -3.085         ;      3.666         ;      0.885         ;        137  ;        +72               ;        -28                   ;        120      ;        +99                   ;       -188                       ; 1                ;  1.11        ;  --           ;        130  ; 1        ; ; 
2672.01      ; 0                  ;      7.556   ;     +0.071                ;     -0.093                    ;  1323;  14847                      ;      0.338         ;   -729.663         ;   1490.343         ;      0.962         ;      57.86  ;      +0.84               ;      -0.68                   ;      689.3      ;       +1.6                   ;       -1.6                       ; 1                ;  5.16        ; [19.3, 42.7] +/-3.2          ;        77.  ; 1, 2        ; Kepler-396 c; 
2672.02      ; 0                  ;       6.15   ;      +0.24                ;      -0.24                    ;  1627;   2121                      ;      0.217         ;    -90.228         ;    162.298         ;      0.994         ;       29.4  ;       +1.7               ;       -1.4                   ;       1409      ;        +30                   ;        -28                       ; 1                ;  2.95        ; [16.9, 38.0, 80.3] +/-2.5          ;        2.9  ; 1, 2        ; Kepler-396 b; 
2681.01      ; 0                  ;      13.13   ;      +0.44                ;      -0.42                    ;   761;     86                      ;      0.341         ;    -10.891         ;     10.668         ;      0.924         ;       20.2  ;       +2.0               ;       -2.5                   ;        905      ;        +11                   ;        -13                       ; 1                ;  1.12        ;  --           ;        13.  ; 1        ; Kepler-397 c; 
2686.01      ; 1                  ;       4.87   ;      +0.91                ;      -0.66                    ;  2055;    170                      ;      0.300         ;    -36.963         ;     18.737         ;      0.882         ;         75  ;        +31               ;        -26                   ;      844.2      ;       +9.4                   ;       -9.7                       ; 1                ;  1.54        ; 18.9 +/-2.0          ;        33.  ;         ; Bad linear fit?; 
2687.01      ; 0                  ;    1772.80   ;      +0.25                ;      -0.30                    ;     6;     61                      ;      0.129         ;     -3.146         ;      3.902         ;      0.967         ;       3.36  ;      +0.30               ;      -0.31                   ;     134.34      ;      +0.14                   ;      -0.16                       ;  0.997           ;  1.61        ;  --           ;        115  ;         ; ; 
2687.02      ; 0                  ;     401.99   ;      +0.34                ;      -0.36                    ;    25;     67                      ;      0.419         ;     -7.699         ;     10.773         ;      0.725         ;       4.99  ;      +0.58               ;      -0.58                   ;     136.26      ;      +0.64                   ;      -0.69                       ;  0.996           ;  1.97        ;  --           ;        858  ;         ; ; 
2691.01      ; 0                  ;       7.92   ;      +0.46                ;      -0.65                    ;  1263;    449                      ;      0.073         ;    -21.452         ;     15.311         ;      0.987         ;       68.0  ;       +9.8               ;       -5.5                   ;        212      ;        +37                   ;        -55                       ; 1                ;  1.35        ; [19.8, 41.0, 51.2] +/-2.9          ;        92.  ; 1        ; ; 
2694.02      ; 0                  ;     294.99   ;      +0.25                ;      -0.31                    ;    34;     36                      ;      0.228         ;     -2.202         ;      1.594         ;      0.978         ;       10.5  ;       +1.3               ;       -1.1                   ;     151.99      ;      +1.00                   ;      -0.86                       ;  0.993           ;  1.10        ;  --           ;        509  ;         ; ; 
2695.01      ; 1                  ;       3.96   ;      +1.10                ;      -0.47                    ;  2523;     58                      ;      0.191         ;     -2.238         ;      4.849         ;      0.961         ;       10.4  ;       +2.4               ;       -3.3                   ;       1480      ;       +105                   ;       -183                       ; 1                ;  1.10        ;  --           ;        205  ;         ; ; 
2700.01      ; 1                  ;     902.10   ;      +0.51                ;      -0.57                    ;    11;    319                      ;      0.327         ;     -1.330         ;      7.419         ;      0.835         ;        6.9  ;       +0.9               ;       -1.1                   ;     134.66      ;      +0.53                   ;      -0.58                       ; 1                ;  1.26        ; 1813.2 +/-2.7          ;        588  ;         ; disintegrating?; 
2705.01      ; 0                  ;     586.07   ;      +0.69                ;      -0.75                    ;    17;     31                      ;      0.237         ;     -2.419         ;      3.172         ;      0.852         ;       3.38  ;      +0.61               ;      -0.58                   ;     552.23      ;      +0.79                   ;      -0.79                       ;  0.992           ;  1.12        ;  --           ;        949  ;         ; ; 
2706.01      ; 1                  ;    1097.97   ;      +0.12                ;      -0.81                    ;     9;    187                      ;      0.262         ;    -10.282         ;     28.069         ;      0.959         ;       8.64  ;      +2.54               ;      -0.89                   ;      138.5      ;       +0.1                   ;       -1.3                       ; 1                ;  2.55        ; 1191.6 +/-3.4          ;        191  ;         ; High freq. pulsations; 
2707.03      ; 0                  ;      26.82   ;      +0.43                ;      -0.44                    ;   373;     32                      ;      0.416         ;     -2.913         ;      4.648         ;      0.721         ;       15.5  ;       +2.6               ;       -2.7                   ;        253      ;        +14                   ;        -17                       ;  0.994           ;  1.03        ;  --           ;        176  ;         ; Kepler-399 c; 
2712.01      ; 1                  ;      18.43   ;      +0.26                ;      -0.30                    ;   543;    155                      ;      0.433         ;     -9.299         ;      7.438         ;      0.973         ;      14.05  ;      +0.61               ;      -0.67                   ;      298.3      ;       +8.5                   ;       -8.7                       ;  0.999           ;  2.38        ;  --           ;        564  ;         ; ; 
2720.01      ; 0                  ;      12.58   ;      +0.03                ;      -0.39                    ;   795;   1596                      ;      0.644         ;    -17.648         ;    153.220         ;      0.961         ;      45.28  ;      +0.26               ;      -0.54                   ;        462      ;         +1                   ;        -13                       ; 1                ;  2.57        ; 39.4 +/-3.8          ;        923  ; 1        ; ; 
2728.01      ; 1                  ;      36.45   ;      +0.44                ;      -0.42                    ;   274;     74                      ;      0.366         ;    -10.220         ;      8.435         ;      0.873         ;      11.46  ;      +1.08               ;      -0.84                   ;      235.6      ;       +7.9                   ;       -7.9                       ; 1                ;  1.39        ;  --           ;        148  ;         ; ; 
2768.01      ; 1                  ;      18.56   ;      +0.31                ;      -0.26                    ;   539;    103                      ;      1.730         ;     -4.151         ;     15.602         ;      0.974         ;       58.9  ;       +3.8               ;       -4.8                   ;      248.0      ;       +8.2                   ;       -9.4                       ; 1                ;  1.18        ;  --           ;        765  ;         ; Kepler-404 b, is there something there?; 
2775.01      ; 1                  ;       9.21   ;      +0.62                ;      -0.65                    ;  1086;     52                      ;      0.347         ;     -3.409         ;      4.864         ;      0.970         ;       16.0  ;       +2.2               ;       -1.9                   ;        187      ;        +36                   ;        -41                       ; 1                ;  1.55        ;  --           ;        121  ;         ; Bad linear fit?; 
2833.01      ; 1                  ;    2742.20   ;      +0.58                ;      -0.13                    ;     4;    483                      ;      1.268         ;     -4.167         ;     36.221         ;      0.990         ;      31.81  ;      +8.06               ;      -0.73                   ;    133.331      ;     +0.154                   ;     -0.020                       ; 1                ;  1.42        ; 94.7 +/-3.1          ;        386  ;         ; High freq. pulsations; 
2851.02      ; 1                  ;      131.4   ;       +0.8                ;       -1.7                    ;    76;     51                      ;      0.688         ;     -1.563         ;      5.876         ;      0.884         ;       13.6  ;       +2.4               ;       -2.8                   ;      383.3      ;       +8.6                   ;       -7.1                       ; 1                ;  1.38        ;  --           ;        526  ;         ; High freq. pulsations; 
2931.01      ; 0                  ;        8.2   ;       +1.1                ;       -3.0                    ;  1217;     24                      ;      0.441         ;     -4.592         ;      3.644         ;      0.946         ;       31.2  ;       +9.1               ;       -6.1                   ;       1191      ;       +339                   ;        -68                       ;  0.995           ;  1.20        ;  --           ;        35.  ;         ; ; 
2992.01      ; 0                  ;       38.7   ;       +0.9                ;       -2.6                    ;   258;     30                      ;      0.438         ;     -2.906         ;      3.232         ;      0.912         ;       33.1  ;       +6.5               ;       -8.4                   ;        310      ;        +17                   ;        -65                       ;  0.995           ;  1.04        ;  --           ;        35.  ;         ; ; 
3072.01      ; 2                  ;       4.66   ;      +1.51                ;      -0.71                    ;  2147;    101                      ;      0.225         ;     -2.705         ;      2.888         ;      0.960         ;         95  ;        +23               ;        -27                   ;       1390      ;       +212                   ;       -117                       ; 1                ;  1.09        ;  --           ;        7.0  ; 1        ; ; 
3194.01      ; 0                  ;     294.96   ;      +0.45                ;      -0.55                    ;    34;     33                      ;      0.260         ;     -3.828         ;      4.210         ;      0.884         ;       11.5  ;       +1.7               ;       -1.6                   ;      163.2      ;       +1.5                   ;       -1.4                       ;  0.994           ;  1.26        ;  --           ;        168  ;         ; ; 
3203.01      ; 0                  ;      41.00   ;      +0.46                ;      -0.63                    ;   244;     39                      ;      0.275         ;     -6.212         ;      3.766         ;      0.887         ;       17.1  ;       +6.0               ;       -4.3                   ;      139.2      ;      +10.9                   ;       -7.0                       ;  0.996           ;  1.40        ;  --           ;        6.1  ;         ; ; 
3204.01      ; 1                  ;    6676.79   ;      +0.13                ;      -0.14                    ;     1;   1125                      ;      0.300         ;     -5.591         ;     62.684         ;      0.998         ;       29.9  ;       +0.7               ;       -1.4                   ;    132.865      ;     +0.014                   ;     -0.014                       ; 1                ;  1.59        ; (>5)          ;        681  ;         ; High freq. pulsations; 
3220.01      ; 1                  ;      51.53   ;      +0.25                ;      -0.32                    ;   194;     62                      ;      0.739         ;    -11.174         ;     13.880         ;      0.738         ;       12.7  ;       +1.6               ;       -2.1                   ;      250.3      ;       +4.3                   ;       -4.7                       ;  0.999           ;  1.97        ;  --           ;        53.  ;         ; High freq. pulsations; 
3310.01      ; 0                  ;      68.00   ;      +0.61                ;      -0.61                    ;   147;     33                      ;      0.396         ;     -2.798         ;      2.903         ;      0.936         ;       19.9  ;       +2.3               ;       -3.6                   ;      232.7      ;       +5.3                   ;       -4.6                       ;  0.996           ;  1.17        ;  --           ;        373  ;         ; ; 
3345.01      ; 1                  ;      20.84   ;      +0.50                ;      -0.48                    ;   480;     45                      ;      0.730         ;     -2.049         ;      2.874         ;      0.953         ;         84  ;        +12               ;        -12                   ;        530      ;        +14                   ;        -14                       ;  0.999           ;  1.15        ;  --           ;        24.  ;         ; ; 
3469.01      ; 0                  ;      44.30   ;      +0.86                ;      -0.71                    ;   226;     39                      ;      0.446         ;     -4.721         ;      3.018         ;      0.849         ;        9.6  ;       +2.7               ;       -2.0                   ;        165      ;        +14                   ;        -14                       ;  0.997           ;  1.13        ;  --           ;        60.  ;         ; ; 
3481.01      ; 2                  ;       5.12   ;      +1.11                ;      -0.72                    ;  1953;     96                      ;      0.941         ;     -1.217         ;      4.454         ;      0.989         ;        440  ;       +133               ;       -142                   ;        710      ;        +19                   ;        -43                       ; 1                ;  1.14        ;  --           ;        222  ; 1        ; ; 
3496.01      ; 0                  ;      53.53   ;      +0.52                ;      -0.63                    ;   187;     54                      ;      0.269         ;     -4.731         ;      4.865         ;      0.918         ;       24.1  ;       +4.0               ;       -3.0                   ;        309      ;         +8                   ;        -12                       ;  0.995           ;  1.31        ;  --           ;        109  ;         ; ; 
3680.01      ; 0                  ;        6.2   ;       +2.3                ;       -1.1                    ;  1621;     20                      ;      0.157         ;     -3.946         ;      1.146         ;      0.988         ;       1.84  ;      +0.56               ;      -0.65                   ;       1580      ;       +139                   ;       -261                       ;  0.997           ;  1.17        ;  --           ;        16.  ;         ; ; 
3681.01      ; 0                  ;      14.91   ;      +0.41                ;      -0.44                    ;   671;     39                      ;      0.481         ;     -8.428         ;      5.727         ;      0.925         ;       1.65  ;      +0.31               ;      -0.31                   ;        295      ;        +20                   ;        -20                       ;  0.997           ;  1.66        ;  --           ;        10.  ;         ; ; 
3794.01      ; 1                  ;      21.28   ;      +0.38                ;      -0.42                    ;   470;     21                      ;      0.329         ;     -3.381         ;     18.845         ;      0.941         ;       1.40  ;      +0.12               ;      -0.13                   ;      450.2      ;       +7.8                   ;       -9.6                       ; 1                ;  1.72        ; [241.9, 446.2, 868.3, 877.3] +/-6.9          ;        150  ;         ; Erratic depth; 
3805.01      ; 1                  ;     17.089   ;     +0.048                ;     -0.044                    ;   585;   7427                      ;      0.424         ;   -928.691         ;    752.202         ;      0.927         ;      13.13  ;      +0.14               ;      -0.15                   ;      496.7      ;       +1.1                   ;       -1.0                       ; 1                ; 12.22        ; 74.0 +/-2.8          ;        139  ;         ; High freq. pulsations; 
3810.01      ; 1                  ;     3800.0   ;       +7.2                ;       -7.8                    ;     3;    209                      ;      0.123         ;     -4.505         ;      2.204         ;      0.979         ;       1.41  ;      +0.19               ;      -0.19                   ;    542.577      ;     +0.108                   ;     -0.088                       ; 1                ;  1.17        ;  --           ;        605  ;         ; bad linear fit; 
3815.01      ; 0                  ;     825.21   ;      +1.11                ;      -0.65                    ;    12;     83                      ;      0.287         ;     -2.365         ;      2.731         ;      0.934         ;       1.41  ;      +0.28               ;      -0.26                   ;     364.15      ;      +1.24                   ;      -0.36                       ;  0.995           ;  1.55        ;  --           ;        197  ;         ; ; 
3854.01      ; 1                  ;       4.37   ;      +0.80                ;      -0.58                    ;  2286;    393                      ;      0.263         ;     -5.655         ;     27.878         ;      0.967         ;       16.4  ;       +3.7               ;       -3.9                   ;       1260      ;        +57                   ;        -37                       ; 1                ;  1.06        ; [15.8, 23.3, 4197.8] +/-2.4          ;        242  ;         ; bad linear fit; 
3878.02      ; 0                  ;     204.63   ;      +0.62                ;      -0.62                    ;    49;     31                      ;      0.661         ;     -3.851         ;      3.236         ;      0.911         ;       18.0  ;       +3.5               ;       -3.5                   ;      171.1      ;       +1.7                   ;       -1.9                       ;  0.998           ;  1.12        ;  --           ;        372  ;         ; ; 
3936.01      ; 0                  ;        7.7   ;       +1.1                ;       -1.9                    ;  1291;     32                      ;      0.295         ;     -6.119         ;      3.500         ;      0.912         ;       14.0  ;      +10.2               ;       -3.2                   ;        823      ;        +24                   ;        -28                       ;  0.995           ;  1.33        ;  --           ;        17.  ;         ; ; 
4004.01      ; 0                  ;     184.48   ;      +0.49                ;      -0.84                    ;    54;     51                      ;      0.259         ;     -3.107         ;      4.663         ;      0.876         ;       7.50  ;      +1.07               ;      -0.85                   ;      183.5      ;       +1.6                   ;       -3.4                       ;  0.990           ;  1.25        ;  --           ;        187  ;         ; ; 
4007.01      ; 2                  ;        6.6   ;       +0.5                ;       -1.1                    ;  1518;    175                      ;      0.793         ;     -2.722         ;     12.284         ;      0.993         ;      105.5  ;      +19.6               ;       -9.0                   ;        380      ;        +47                   ;       -132                       ; 1                ;  1.17        ; 17.4 +/-2.8          ;        387  ; 1        ; ; 
4021.01      ; 0                  ;     613.71   ;      +0.76                ;      -0.63                    ;    16;     38                      ;      0.234         ;     -2.790         ;      2.636         ;      0.929         ;        8.1  ;       +2.1               ;       -2.2                   ;     136.51      ;      +0.74                   ;      -0.68                       ;  0.990           ;  1.12        ;  --           ;        120  ;         ; ; 
4034.01      ; 0                  ;        5.2   ;       +2.6                ;       -1.1                    ;  1922;     47                      ;      0.279         ;     -3.800         ;      4.820         ;      0.854         ;       14.5  ;       +5.6               ;       -3.7                   ;        430      ;       +141                   ;       -151                       ;  0.996           ;  1.23        ;  --           ;        137  ;         ; ; 
4066.01      ; 0                  ;       4.02   ;      +2.38                ;      -0.46                    ;  2489;     72                      ;      1.357         ;     -4.468         ;      4.951         ;      0.937         ;        105  ;        +44               ;        -56                   ;       -170      ;       +461                   ;       -116                       ; 1                ;  1.61        ;  --           ;        36.  ; 1        ; ; 
4193.01      ; 1                  ;      35.20   ;      +0.17                ;      -0.15                    ;   284;    290                      ;      0.323         ;    -39.715         ;     26.414         ;      0.975         ;       71.4  ;      +10.6               ;       -5.4                   ;      327.9      ;       +4.4                   ;       -3.3                       ; 1                ;  2.51        ; 47.0 +/-2.7          ;        5.0  ;         ; High freq. pulsations; 
4222.01      ; 1                  ;     668.70   ;      +0.41                ;      -0.41                    ;    15;     48                      ;      0.556         ;     -2.533         ;      4.262         ;      0.979         ;       12.2  ;       +1.7               ;       -1.6                   ;     139.63      ;      +0.39                   ;      -0.42                       ; 1                ;  1.12        ;  --           ;        202  ;         ; ; 
4251.01      ; 0                  ;       8.44   ;      +0.54                ;      -0.47                    ;  1185;     41                      ;      0.693         ;     -1.769         ;      1.649         ;      0.936         ;        9.2  ;       +3.3               ;       -1.3                   ;       1041      ;        +27                   ;        -43                       ;  0.991           ;  1.24        ;  --           ;        580  ;         ; ; 
4252.01      ; 0                  ;     143.47   ;      +0.58                ;      -0.57                    ;    70;     24                      ;      0.350         ;     -2.824         ;      3.724         ;      0.696         ;       19.0  ;       +2.8               ;       -3.1                   ;      152.1      ;       +3.9                   ;       -3.5                       ;  0.992           ;  1.17        ;  --           ;        26.  ;         ; ; 
4307.01      ; 2                  ;       1.76   ;      +0.22                ;      -0.14                    ;  5666;     47                      ;      0.856         ;     -3.435         ;      2.152         ;      0.964         ;       1080  ;       +118               ;       -306                   ;       1680      ;       +252                   ;       -207                       ;  0.999           ;  1.68        ; 25.6 +/-1.9          ;        42.  ; 1        ; ; 
4351.01      ; 1                  ;        4.5   ;       +1.2                ;       -1.0                    ;  2213;    474                      ;      0.127         ;     -2.381         ;      9.519         ;      0.988         ;       4.03  ;      +2.21               ;      -0.94                   ;        300      ;       +133                   ;       -195                       ; 1                ;  1.55        ; 7248.9 +/-2.4          ;        826  ;         ; Bad linear fit; 
4405.01      ; 0                  ;    490.059   ;     +0.544                ;     -0.045                    ;    20;    586                      ;      1.737         ;     -6.147         ;     28.465         ;      0.955         ;       88.5  ;       +5.7               ;       -7.5                   ;     141.38      ;      +0.84                   ;      -0.12                       ;  0.996           ;  2.67        ;  --           ;        441  ;         ; ; 
4509.01      ; 0                  ;      24.73   ;      +0.64                ;      -0.52                    ;   404;     36                      ;      0.960         ;     -2.026         ;      3.563         ;      0.988         ;       26.4  ;       +5.5               ;       -3.7                   ;        176      ;        +18                   ;        -19                       ;  0.998           ;  1.04        ;  --           ;        365  ;         ; ; 
4643.01      ; 0                  ;     670.44   ;      +0.47                ;      -0.66                    ;    15;     44                      ;      0.487         ;     -1.522         ;      2.991         ;      0.946         ;       21.0  ;       +2.7               ;       -2.5                   ;     144.33      ;      +0.50                   ;      -0.59                       ;  0.994           ;  1.17        ;  --           ;        131  ;         ; ; 
4947.01      ; 1                  ;     652.01   ;      +0.13                ;      -0.16                    ;    15;    505                      ;      0.400         ;    -23.309         ;     86.281         ;      0.727         ;       25.5  ;       +1.2               ;       -1.1                   ;     140.11      ;      +0.13                   ;      -0.13                       ; 1                ;  2.79        ; (>5)          ;        32.  ;         ; Active star; 
4951.01      ; 1                  ;    2624.53   ;      +0.12                ;      -0.19                    ;     4;    791                      ;      0.411         ;    -19.000         ;    120.767         ;      0.803         ;         56  ;         +1               ;        -12                   ;     171.24      ;      +0.02                   ;      -0.11                       ; 1                ;  3.24        ; (>5)          ;        294  ;         ; Active star; 
4956.01      ; 1                  ;    120.712   ;     +0.072                ;     -0.075                    ;    83;   2080                      ;      0.409         ;    -21.813         ;    374.001         ;      0.844         ;      305.8  ;       +6.3               ;       -7.1                   ;     202.84      ;      +0.42                   ;      -0.42                       ; 1                ;  2.82        ; (>5)          ;        122  ;         ; Bad background filtering; 
4975.01      ; 1                  ;      51.11   ;      +1.39                ;      -0.77                    ;   196;     22                      ;      0.226         ;     -3.597         ;      2.699         ;      0.962         ;       14.2  ;       +2.6               ;       -3.0                   ;        264      ;        +21                   ;        -12                       ; 1                ;  1.05        ;  --           ;        45.  ;         ; ; 
5011.01      ; 1                  ;     107.20   ;      +0.36                ;      -0.35                    ;    93;     57                      ;      0.326         ;     -2.793         ;      9.391         ;      0.901         ;       3.50  ;      +0.42               ;      -0.39                   ;      198.9      ;       +2.5                   ;       -2.6                       ; 1                ;  1.56        ;  --           ;        250  ;         ; High freq. pulsations; 
5083.01      ; 0                  ;      61.25   ;      +0.50                ;      -0.49                    ;   163;     45                      ;      0.593         ;     -8.063         ;      6.601         ;      0.891         ;       23.5  ;       +2.0               ;       -3.1                   ;      185.8      ;       +6.5                   ;       -7.2                       ;  0.996           ;  1.35        ;  --           ;        63.  ;         ; ; 
5129.01      ; 0                  ;     2312.6   ;       +1.9                ;       -2.9                    ;     4;     45                      ;      0.162         ;     -1.954         ;      2.895         ;      0.950         ;       6.39  ;      +1.10               ;      -0.92                   ;     544.48      ;      +0.18                   ;      -0.28                       ;  0.998           ;  1.13        ;  --           ;        109  ;         ; ; 
5152.01      ; 1                  ;    3457.68   ;      +0.12                ;      -0.22                    ;     3;    242                      ;      0.608         ;     -7.481         ;     26.113         ;      0.970         ;       20.8  ;       +0.8               ;       -2.2                   ;    132.360      ;     +0.025                   ;     -0.069                       ; 1                ;  2.08        ; [4426.2, 4808.6] +/-3.1          ;        240  ;         ; High freq. pulsations; 
5171.01      ; 1                  ;   1214.230   ;     +0.072                ;     -0.070                    ;     8;   2196                      ;      0.210         ;    -73.426         ;    237.268         ;      0.931         ;      5.091  ;     +0.110               ;     -0.099                   ;    135.722      ;     +0.047                   ;     -0.053                       ; 1                ;  6.81        ; [6.9, 1433.9, 1477.2, 1649.4] +/-2.7          ;        937  ;         ; EB w/High freq. pulsations; 
5173.01      ; 1                  ;      51.57   ;      +0.47                ;      -0.50                    ;   194;     64                      ;      0.320         ;     -3.285         ;      6.580         ;      0.960         ;         89  ;        +10               ;        -11                   ;      301.3      ;       +4.2                   ;       -4.3                       ; 1                ;  1.48        ;  --           ;        91.  ;         ; High freq. pulsations; 
5218.01      ; 1                  ;    323.143   ;     +0.048                ;     -0.041                    ;    31;   3410                      ;      0.131         ;    -36.625         ;    252.312         ;      0.969         ;      18.70  ;      +0.29               ;      -0.29                   ;     139.70      ;      +0.11                   ;      -0.11                       ; 1                ;  5.72        ; (>5)          ;        624  ;         ; Heartbeat star?; 
5220.01      ; 1                  ;    2292.98   ;      +0.34                ;      -0.34                    ;     4;    174                      ;      0.230         ;     -5.408         ;     15.882         ;      0.892         ;       1.49  ;      +0.17               ;      -0.15                   ;     133.55      ;      +0.14                   ;      -0.13                       ;  0.999           ;  2.09        ;  --           ;        686  ;         ; High freq. pulsations; 
5274.01      ; 0                  ;      43.38   ;      +0.71                ;      -0.78                    ;   231;     47                      ;      0.632         ;    -10.956         ;      5.054         ;      0.964         ;       22.7  ;       +5.3               ;       -3.9                   ;        288      ;         +5                   ;        -14                       ;  0.993           ;  1.46        ;  --           ;        138  ;         ; ; 
5327.01      ; 0                  ;      369.1   ;       +3.9                ;       -3.7                    ;    27;     25                      ;      0.363         ;     -3.271         ;      2.177         ;      0.882         ;        7.5  ;       +1.7               ;       -2.0                   ;     1302.5      ;       +1.6                   ;       -1.1                       ;  0.990           ;  1.07        ;  --           ;        168  ;         ; ; 
5341.01      ; 0                  ;     313.77   ;      +0.13                ;      -0.18                    ;    32;    144                      ;      0.920         ;    -29.071         ;     17.011         ;      0.987         ;      11.69  ;      +0.22               ;      -0.31                   ;     152.59      ;      +0.26                   ;      -0.38                       ;  0.998           ;  2.14        ;  --           ;        113  ;         ; ; 
5373.01      ; 1                  ;     67.660   ;     +0.077                ;     -0.069                    ;   148;    405                      ;      0.209         ;    -31.935         ;     26.775         ;      0.964         ;       40.5  ;       +1.2               ;       -1.3                   ;      233.4      ;       +0.8                   ;       -1.1                       ;  0.999           ;  3.74        ; 91.1 +/-3.2          ;        179  ;         ; high freq. pulsations; 
5382.01      ; 1                  ;    164.787   ;     +0.060                ;     -0.043                    ;    61;   5927                      ;      0.586         ;   -224.975         ;    715.356         ;      0.919         ;      17.00  ;      +0.25               ;      -0.21                   ;     158.62      ;      +0.28                   ;      -0.17                       ; 1                ; 11.07        ; (>5)          ;        887  ;         ; high freq. pulsations; 
5411.01      ; 0                  ;    281.061   ;     +0.278                ;     -0.094                    ;    36;    344                      ;      1.659         ;     -2.931         ;      6.774         ;      0.955         ;        128  ;         +4               ;        -12                   ;     163.76      ;      +0.24                   ;      -0.54                       ;  0.996           ;  1.52        ;  --           ;        753  ;         ; ; 
5459.01      ; 1                  ;       7.31   ;      +0.65                ;      -0.68                    ;  1367;    176                      ;      0.847         ;    -10.499         ;      7.614         ;      0.902         ;       51.2  ;       +4.4               ;       -3.0                   ;        301      ;        +57                   ;        -65                       ;  0.999           ;  2.01        ;  --           ;        158  ;         ; High freq. pulsations; 
5569.01      ; 1                  ;     319.57   ;      +0.16                ;      -0.19                    ;    31;    490                      ;      0.433         ;    -11.957         ;     77.655         ;      0.640         ;       4.31  ;      +0.22               ;      -0.23                   ;     144.17      ;      +0.47                   ;      -0.48                       ; 1                ;  2.69        ; (>5)          ;        362  ;         ; High freq. pulsations; 
5752.01      ; 0                  ;    2080.79   ;      +1.61                ;      -0.54                    ;     5;     60                      ;      0.773         ;     -1.274         ;      4.384         ;      0.974         ;       11.4  ;       +1.1               ;       -1.1                   ;     135.98      ;      +0.40                   ;      -0.26                       ;  0.993           ;  1.55        ;  --           ;        783  ;         ; ; 
5802.01      ; 1                  ;     102.09   ;      +0.29                ;      -0.26                    ;    98;    168                      ;      0.354         ;     -3.876         ;     21.249         ;      0.788         ;      106.6  ;       +7.8               ;       -9.8                   ;      174.4      ;       +2.1                   ;       -2.3                       ; 1                ;  1.74        ; (>5)          ;        229  ;         ; bad filter - 1270, bad linear fit; 
5816.01      ; 0                  ;      28.76   ;      +0.45                ;      -0.21                    ;   348;    296                      ;      0.425         ;    -57.908         ;     19.102         ;      0.931         ;       36.0  ;       +4.6               ;       -3.1                   ;      324.1      ;       +7.3                   ;       -8.6                       ;  0.994           ;  3.38        ;  --           ;        95.  ;         ; ; 
5866.01      ; 0                  ;      10.09   ;      +0.68                ;      -0.33                    ;   991;    255                      ;      0.993         ;    -35.756         ;     25.546         ;      0.969         ;       40.0  ;       +1.6               ;       -3.6                   ;       1245      ;        +13                   ;        -40                       ; 1                ;  2.87        ;  --           ;        42.  ; 1        ; ; 
6130.01      ; 0                  ;     536.60   ;      +0.67                ;      -0.67                    ;    19;     29                      ;      0.581         ;     -1.666         ;      5.342         ;      0.815         ;        6.6  ;       +1.0               ;       -1.0                   ;     134.71      ;      +0.78                   ;      -0.67                       ;  0.994           ;  1.28        ;  --           ;        328  ;         ; ; 
6176.01      ; 1                  ;      12.70   ;      +7.71                ;      -0.45                    ;   787;      0                      ;        NaN         ;      0.000         ;        NaN         ;        NaN         ;        286  ;       +145               ;        -68                   ;        200      ;       +106                   ;       -379                       ; 1                ;  4.76        ;  --           ;        14.  ;         ; Bad background filtering; 
6181.01      ; 1                  ;    120.632   ;     +0.051                ;     -0.050                    ;    83;   4596                      ;      0.350         ;   -162.950         ;    635.667         ;      0.836         ;      37.73  ;      +0.66               ;      -0.66                   ;     201.25      ;      +0.28                   ;      -0.34                       ; 1                ; 11.41        ; (>5)          ;        54.  ;         ; high freq. pulsations; 
6194.01      ; 1                  ;      80.95   ;      +0.28                ;      -0.12                    ;   124;   1354                      ;      0.427         ;    -47.970         ;     96.524         ;      0.817         ;      203.1  ;       +7.8               ;       -6.6                   ;      184.1      ;       +2.3                   ;       -1.6                       ; 1                ;  5.12        ; 58.9 +/-2.4          ;        147  ;         ; high freq. pulsations; 
6263.01      ; 0                  ;     478.53   ;      +0.49                ;      -0.37                    ;    21;     60                      ;      0.400         ;     -2.448         ;      2.704         ;      0.952         ;       28.0  ;       +3.3               ;       -3.8                   ;     134.68      ;      +0.74                   ;      -0.77                       ;  0.990           ;  1.31        ;  --           ;        405  ;         ; ; 
6346.01      ; 1                  ;        7.4   ;       +1.1                ;       -1.2                    ;  1349;     90                      ;      1.502         ;     -1.097         ;      8.553         ;      0.971         ;        310  ;        +51               ;        -48                   ;        398      ;        +73                   ;        -51                       ; 1                ;  1.31        ;  --           ;        309  ;         ; ; 
6398.01      ; 0                  ;    451.261   ;     +0.019                ;     -0.014                    ;    22;   3034                      ;      0.662         ;   -321.354         ;    404.821         ;      0.651         ;      18.36  ;      +0.15               ;      -0.15                   ;    134.322      ;     +0.023                   ;     -0.022                       ;  0.998           ;  9.97        ;  --           ;        143  ;         ; ; 
6410.01      ; 1                  ;       4.26   ;      +1.20                ;      -0.89                    ;  2345;    110                      ;      0.353         ;     -1.201         ;     11.742         ;      0.944         ;        158  ;       +132               ;        -64                   ;       1790      ;       +330                   ;       -251                       ; 1                ;  1.34        ; 21.2 +/-3.1          ;        94.  ;         ; most $\Delta\chi^2$ in short time; 
6450.01      ; 1                  ;     328.81   ;      +0.16                ;      -0.18                    ;    30;    400                      ;      1.033         ;     -4.867         ;     59.718         ;      0.976         ;       57.4  ;       +3.9               ;       -3.5                   ;     138.31      ;      +0.40                   ;      -0.50                       ; 1                ;  2.02        ; (>5)          ;        785  ;         ; ; 
6600.01      ; 1                  ;     455.86   ;      +0.15                ;      -0.14                    ;    22;    334                      ;      0.495         ;     -7.351         ;     35.891         ;      0.918         ;       36.5  ;       +2.8               ;       -2.1                   ;     152.96      ;      +0.22                   ;      -0.29                       ; 1                ;  2.78        ; (>5)          ;        154  ;         ; ; 
6605.01      ; 1                  ;      13.99   ;      +0.47                ;      -0.66                    ;   715;    745                      ;      2.125         ;    -23.402         ;    115.395         ;      0.966         ;        154  ;         +5               ;        -12                   ;      617.9      ;      +14.3                   ;       -2.2                       ; 1                ;  3.68        ;  --           ;        10.  ;         ; high freq. pulsations; 
6672.01      ; 0                  ;    1444.63   ;      +0.69                ;      -0.76                    ;     7;     36                      ;      0.326         ;     -1.266         ;      3.066         ;      0.920         ;       12.1  ;       +2.2               ;       -3.0                   ;     133.36      ;      +0.36                   ;      -0.83                       ;  0.995           ;  1.04        ;  --           ;        360  ;         ; ; 
6906.01      ; 1                  ;   2656.385   ;     +0.023                ;     -0.021                    ;     4;  89922                      ;      2.082         ;   -189.203         ;  11517.610         ;      0.998         ;     195.58  ;      +0.60               ;      -0.67                   ;   132.0775      ;    +0.0050                   ;    -0.0067                       ; 1                ; 11.35        ; (>5)          ;        183  ;         ; high freq. pulsations; 
6913.02      ; 1                  ;    144.578   ;     +0.069                ;     -0.067                    ;    69;   1066                      ;      2.008         ;     -7.430         ;     88.620         ;      0.850         ;      113.2  ;       +2.3               ;       -1.8                   ;     163.87      ;      +0.31                   ;      -0.33                       ; 1                ;  2.19        ; (>5)          ;        414  ;         ; high freq. pulsations; 
6956.01      ; 0                  ;      20.52   ;      +0.83                ;      -0.84                    ;   487;     25                      ;      0.513         ;     -1.076         ;      2.331         ;      0.934         ;        134  ;        +26               ;        -30                   ;        465      ;        +19                   ;        -25                       ;  0.990           ;  1.36        ;  --           ;        234  ;         ; ; 
7038.01      ; 1                  ;     154.28   ;      +0.59                ;      -0.69                    ;    65;    471                      ;      0.280         ;     -1.364         ;      6.694         ;      0.966         ;         79  ;        +10               ;        -12                   ;      153.7      ;       +3.1                   ;       -4.1                       ; 1                ;  1.30        ; [237.4, 279.9] +/-3.8          ;        395  ;         ; bad filter ~168, ~260, ~444, ~630, ~906, ~1274; 
7127.01      ; 1                  ;    3575.67   ;      +0.28                ;      -0.22                    ;     3;    356                      ;      0.586         ;     -2.317         ;     18.787         ;      0.982         ;       32.2  ;       +1.4               ;       -1.5                   ;    133.284      ;     +0.038                   ;     -0.046                       ; 1                ;  1.41        ; [2200.8, 5297.7, 7221.0] +/-2.4          ;        902  ;         ; high freq. pulsations; 
7249.01      ; 1                  ;     135.52   ;      +0.23                ;      -0.23                    ;    74;    441                      ;      0.365         ;     -4.683         ;     50.137         ;      0.925         ;       72.1  ;       +3.7               ;       -3.9                   ;     197.10      ;      +1.02                   ;      -0.98                       ; 1                ;  1.86        ; (>5)          ;        828  ;         ; Bad background filtering; 
7352.01      ; 1                  ;      92.43   ;      +0.45                ;      -0.60                    ;   108;     58                      ;      0.245         ;     -0.700         ;      5.324         ;      0.956         ;         88  ;        +12               ;        -13                   ;      225.9      ;       +4.0                   ;       -5.5                       ; 1                ;  1.22        ;  --           ;        442  ;         ; ?; 
7389.01      ; 1                  ;    170.463   ;     +0.103                ;     -0.086                    ;    59;    219                      ;      0.634         ;    -31.670         ;     33.715         ;      0.958         ;      24.09  ;      +0.56               ;      -0.76                   ;     179.39      ;      +0.50                   ;      -0.40                       ; 1                ;  2.88        ;  --           ;        332  ;         ; high freq. pulsations; 
7395.01      ; 1                  ;      20.18   ;      +0.20                ;      -0.22                    ;   496;   6695                      ;      0.214         ;     -5.327         ;     15.113         ;      0.972         ;       3.02  ;      +0.18               ;      -0.19                   ;      362.8      ;       +6.7                   ;       -6.9                       ; 1                ;  1.75        ; [3.4, 31.5] +/-2.7          ;        75.  ;         ; in-phase , likely EB; 
7404.01      ; 0                  ;    1424.29   ;      +1.07                ;      -0.52                    ;     7;     24                      ;      0.279         ;     -1.237         ;      2.382         ;      0.935         ;       16.9  ;       +1.5               ;       -1.9                   ;     133.48      ;      +0.45                   ;      -0.19                       ;  0.991           ;  1.00        ;  --           ;        509  ;         ; ; 
7408.01      ; 0                  ;     335.92   ;      +0.55                ;      -0.99                    ;    30;     39                      ;      0.540         ;     -2.922         ;      4.902         ;      0.821         ;       22.3  ;       +3.1               ;       -3.4                   ;      153.5      ;       +1.0                   ;       -1.1                       ;  0.997           ;  1.42        ;  --           ;        101  ;         ; ; 
7445.01      ; 0                  ;     639.34   ;      +0.64                ;      -0.72                    ;    16;     26                      ;      0.601         ;     -1.451         ;      2.106         ;      0.952         ;       31.0  ;       +5.3               ;       -4.8                   ;     185.64      ;      +0.77                   ;      -0.56                       ;  0.990           ;  2.02        ;  --           ;        460  ;         ; ; 
7449.01      ; 1                  ;    19.4089   ;    +0.0081                ;    -0.0074                    ;   515; 376607                      ;      0.865         ;   -478.937         ;  24579.275         ;      0.941         ;     173.23  ;      +0.23               ;      -0.25                   ;     487.66      ;      +0.11                   ;      -0.11                       ; 1                ; 15.42        ; (>5)          ;        543  ;         ; high freq. pulsations, Bad background filtering; 
7489.01      ; 0                  ;     7486.8   ;       +0.6                ;       -1.9                    ;     1;     35                      ;      0.188         ;     -0.939         ;      2.214         ;      0.967         ;       12.8  ;       +1.9               ;       -1.3                   ;     132.62      ;      +0.06                   ;      -0.24                       ;  0.993           ;  1.03        ;  --           ;        121  ;         ; ; 
7559.01      ; 1                  ;    119.049   ;     +0.051                ;     -0.014                    ;    84;   9363                      ;      1.028         ;    -24.787         ;    866.454         ;      0.981         ;     122.07  ;      +0.58               ;      -0.61                   ;    167.685      ;     +0.619                   ;     -0.099                       ; 1                ;  4.15        ; (>5)          ;        981  ;         ; high freq. pulsations, Bad background filtering; 
7594.01      ; 1                  ;      21.71   ;      +0.18                ;      -0.12                    ;   461;    365                      ;      0.672         ;     -2.385         ;     51.559         ;      0.608         ;      103.3  ;       +5.4               ;       -6.3                   ;      124.0      ;       +6.5                   ;       -3.9                       ; 1                ;  1.44        ; (>5)          ;        919  ;         ; high freq. pulsations; 

